On Critical Dimensions for Compactness in the Boundary Yamabe Problem, II

We determine the sharp compactness ranges for the scalar-flat and minimal-boundary Yamabe problems on smooth compact manifolds of positive conformal type, excluding the conformal round hemisphere. For zero scalar curvature and positive constant boundary mean curvature, compactness holds through dimension $14$ for general boundary and dimension $21$ for umbilic boundary. For positive scalar curvature and zero boundary mean curvature, the corresponding upper dimensions are $14$ and $20$. Together with the noncompactness examples in Part I, these results identify the transition dimensions in both boundary classes. For positive scalar curvature, we also prove compactness through dimension eight for every fixed real boundary mean curvature, and obtain higher-dimensional ranges when this curvature is near zero or sufficiently large and positive. The proof combines scalar-correction estimates for the full conformal Fermi metric expansion with a geometric formula expressing the logarithmic coefficient of the corrected energy as a negative sum of squares.

==> anc/README.txt <==
Finite verification for Boundary Yamabe II
=========================================

verify_compactness.py checks the manuscript's finite algebraic identities
and reconstructs 578 endpoint matrices: 302 scalar-flat and 276
minimal-boundary matrices. It needs no input data or network connection.
It does not verify the analytic compactness proof.

Requirements: Python 3.11+, SymPy 1.14.0, and mpmath 1.3.0.
Install the packages, preferably in a virtual environment:

  python -m pip install sympy==1.14.0 mpmath==1.3.0

Run from the directory containing verify_compactness.py (anc/):

  python -u verify_compactness.py full

For all auxiliary checks and only six sample matrices, use:

  python -u verify_compactness.py quick

Full mode uses exact rational or rigorous 256-bit interval arithmetic for
matrix positivity. Separate hypergeometric tests use numerical arithmetic.
A successful run ends with ALL 13 GROUPS PASSED and writes
verification_results.json with status PASS. Quick mode is not a substitute
for full verification. Do not disable assertions with -O or -OO.
For other options, run python verify_compactness.py --help.


==> anc/verify_compactness.py <==
#!/usr/bin/env python3
"""Finite verification for Compactness for the Boundary Yamabe Problem.

From the directory containing this script:
  python -u verify_compactness.py full
  python -u verify_compactness.py quick

Requires Python 3.11+, SymPy 1.14.0, and mpmath 1.3.0.
Assertions must remain enabled; do not use python -O or -OO.
See README.txt for installation, command-line options, and output details.

Full mode reconstructs 302 scalar-flat and 276 minimal-boundary ordinary
scale matrices from the displayed formulas and certifies positive definiteness.
Quick mode runs all auxiliary checks but only six sample matrices; it does not
certify the complete endpoint ranges. No input matrices, certificates, external
project modules, or optimization results are required.

The scalar-flat certificates use exact rational arithmetic. Minimal-boundary
certificates use rational polynomials in 1/pi and outward-rounded 256-bit
dyadic interval arithmetic. Hypergeometric regression tests use 90-digit
numerical arithmetic; they do not decide the signs of the endpoint matrices.

Notation: n is the ambient dimension N; S, V, T identify the scalar-, vector-,
and tensor-derived harmonic families. Integer p and q inside the polynomial
engines are normal powers, not the critical exponents in the PDE.
The variables an, aN, and the coefficient a in the mass checks equal 1/c_N,
where c_N=(N-2)/(4(N-1)). The geometric energy is A_g=E_g/c_N.
Scalar flat: (sigma,kappa)=(0,2), U=(|x|^2+(t+1)^2)^(-(N-2)/2).
Minimal boundary: (sigma,kappa)=(1,0),
U=(2/(1+|x|^2+t^2))^((N-2)/2).
The respective common positive matrix factors are |S^{N-2}| mu_N and
|S^{N-2}| 2^{N-2} mu_N^I, defined in the manuscript's moment formulas.
E is the normalized corrected energy matrix; P=-(D E+E D), where D is the
diagonal matrix of homogeneous degrees. Polynomial sources named F are
not the manuscript's corrected energy functional.

The elliptic estimates, critical-degree geometric argument, Green-function
comparison, and compactness proof are not machine-verified by this program.
"""
from __future__ import annotations
from types import SimpleNamespace
from pathlib import Path
import argparse
import contextlib
import hashlib
import io
import json
import time
import sys
import sympy as sp

if not __debug__:
    raise RuntimeError('Run without -O: assertions are part of the verification.')


# Scalar flat shape()
def _make_scalar_flat_shape():
    """Independent Type-II scalar-corrected TT shape-block reconstruction.
    All bulk/trace moments and the harmonic Robin response are exact rationals.
    Common positive factor: |S^{n-2}| M_{0,0}^{n-2} omitted (mean curvature 2).
    """
    from functools import lru_cache
    from collections import defaultdict
    import sympy as s

    import json
    R=s.Rational

    @lru_cache(None)
    def moment(n,rad,p=0,shift=0,boundary=False):
        assert rad%2==0 and rad>=0 and p>=0,(n,rad,p,shift)
        a=R(n-1,2); b=R(n-3,2); j=rad//2
        val=s.rf(a,j)*s.rf(b,shift-j)/s.rf(n-2,shift)*(n-4)
        if boundary: return s.factor(val)
        end=n-4+2*shift-rad-p
        assert end>0,(n,rad,p,shift,end)
        val*=s.factorial(p)*s.factorial(end-1)/s.factorial(n-4+2*shift-rad)
        return s.factor(val)

    @lru_cache(None)
    def tensor(n,k):
        m=n-1; den=(m-1)*(m+2*k)**2-2*m
        return s.Matrix([1,R(-2*k*((m-1)*(m+2*k)+2),den),R(4*k*(m+k),den),R(4*k*(k-1)*(m-2),den)])

    @lru_cache(None)
    def angular_gram(n):
        m=n-1; q=R(2,m*(m+2))
        return s.Matrix([[1,R(2,m),0,q],[R(2,m),R(2,m)+2*q,2*q,2*q],[0,2*q,m*q,q],[q,2*q,q,q]])

    @lru_cache(None)
    def angular_data(n,k,l):
        m=n-1; q=R(2,m*(m+2)); a=tensor(n,k);b=tensor(n,l);G=angular_gram(n)
        norm=(a.T*G*b)[0]
        def lap(k,a):
          return s.Matrix([2*k*(m+2*k-2)*a[0]+4*a[1],2*(k-1)*(m+2*k)*a[1]+4*a[3],2*(k-1)*(m+2*k)*a[2]+2*a[3],2*(k-2)*(m+2*k+2)*a[3]])
        grad=(k+l)*(2*(k+l)+m-2)*norm-((lap(k,a).T*G*b)[0]+(a.T*G*lap(l,b))[0])/2
        u=a[0]+a[1];v=a[1]+a[2]+a[3];uu=b[0]+b[1];vv=b[1]+b[2]+b[3]
        radial=u*uu/m+(u*vv+v*uu+v*vv)*q
        return tuple(s.factor(z) for z in (norm,grad,radial))

    @lru_cache(None)
    def alpha(n,k):
        a=tensor(n,k)
        return s.factor(a[0]+2*a[1]+a[2]+a[3])

    @lru_cache(None)
    def particular(n,k,p):
        """G(D,z): v_particular=-(n-2)/2 * G * Q_A U/D.
        T(D^a z^b)=2(a+b+1)(n-2a)D^a z^b-b(b-1)D^{a+1}z^{b-2}.
        T G=2n alpha_k (D-z^2)^k(z-1)^p.
        """
        out=defaultdict(lambda:s.S(0))
        for j in range(k+1):
          for v in range(p+1):
            a=k-j;b=2*j+v
            coeff=2*n*alpha(n,k)*s.binomial(k,j)*(-1)**j*s.binomial(p,v)*(-1)**(p-v)
            while True:
              den=2*(a+b+1)*(n-2*a)
              assert den!=0
              g=s.cancel(coeff/den);out[(a,b)]+=g
              if b<2: break
              coeff=g*b*(b-1);a+=1;b-=2
        return {key:s.factor(v) for key,v in out.items() if v}

    def at_boundary(G):
        val=defaultdict(lambda:s.S(0));der=defaultdict(lambda:s.S(0))
        for (a,b),v in G.items():
          val[a]+=v
          if b:der[a]+=v*b
          if a:der[a-1]+=v*2*a
        return ({a:s.factor(v) for a,v in val.items() if v},{a:s.factor(v) for a,v in der.items() if v})

    @lru_cache(None)
    def spectral_sum(n,k,l):
        """Sum a rational Gegenbauer/Steklov series by its simple-pole residues.
        term_j=(n+2)_j(k+2)_j(l+2)_j/[j!(n+1-k)_j(n+1-l)_j]
               * (2j+n+2)/((n+2)(j+1)).
        """
        assert n>2*k+2*l+4
        j=s.Symbol('j')
        top=list(range(n-k+1,n+2))+list(range(1,k+2))
        bottom=list(range(l+2,n-l+1))+[1]
        for a in tuple(top):
          if a in bottom:top.remove(a);bottom.remove(a)
        pref=R(s.factorial(n-k)*s.factorial(n-l),s.factorial(n+1)*s.factorial(k+1)*s.factorial(l+1)*(n+2))
        residues={}
        for a in bottom:
          residues[a]=s.factor(pref*(n+2-2*a)*s.prod(b-a for b in top)/s.prod(b-a for b in bottom if b!=a))
        assert sum(residues.values())==0
        result=-sum(c*s.harmonic(a-1) for a,c in residues.items())
        return s.factor(result)

    @lru_cache(None)
    def response(n,k,l):
        """Integral of b_k Robin^{-1}b_l, b_k=D^k Q_A U/D on boundary,
        normalized by the same common bulk factor as moment()."""
        A=R(n-1,2);B=R(n+3,2);q=R(2,(n-1)*(n+1))
        def beta(a,b):return s.gamma(a)*s.gamma(b)/s.gamma(a+b)
        pref=q*R(n-4,2)*beta(A-k,B)*beta(A-l,B)/(beta(B,B)*beta(A,A-1))
        return s.simplify(pref*spectral_sum(n,k,l))

    @lru_cache(None)
    def entry(n,i,j):
        k,p=i;l,q=j
        norm,grad,radial=angular_data(n,k,l)
        an=R(4*(n-1),n-2);be=R(n-2,2);qa=R(2,(n-1)*(n+1))
        raw=an*R((n-2)**2,2)*radial*moment(n,2*(k+l)+2,p+q,2)
        if grad: raw-=R(1,4)*grad*moment(n,2*(k+l)-2,p+q)
        if p*q:raw-=R(p*q,4)*norm*moment(n,2*(k+l),p+q-2)
        Gi=particular(n,k,p);Gj=particular(n,l,q)
        Vi,Bi=at_boundary(Gi);Vj,Bj=at_boundary(Gj)
        bulk=s.S(0)
        for (a,b),c in Gj.items():
          for v in range(b+1):
            bulk+=c*s.binomial(b,v)*moment(n,2*k+4,p+v,3-a)
        bulk*=-an*be*n*(n-2)*alpha(n,k)*qa
        trace=-an*be**2*qa*sum(c*d*moment(n,4,0,2-a-b,True) for a,c in Bj.items() for b,d in Vi.items())
        resp=-an*be**2*sum(c*d*response(n,a,b) for a,c in Bi.items() for b,d in Bj.items())
        return tuple(s.factor(z) for z in (raw,bulk+trace,resp,raw+bulk+trace+resp))

    def build(n,kind='vanish',D=None):
        if D is None:D=(n-3)//2
        inds=[]
        for k in range(D//2+1):
          for p in range(D+1):
            d=2*k+p
            if not 1<=d<=D:continue
            if kind=='vanish' and p==0:continue
            if kind=='umbilic' and (p==1 or d==1):continue
            if kind=='old' and (p!=1 or k>2):continue
            if kind=='normal' and k!=0:continue
            inds.append((k,p))
        inds.sort(key=lambda z:(2*z[0]+z[1],z[0]))
        E=s.zeros(len(inds));raw=s.zeros(len(inds));base=s.zeros(len(inds));resp=s.zeros(len(inds))
        for a,i in enumerate(inds):
          for b,j in enumerate(inds):
            rr,bb,ss,ee=entry(n,i,j)
            raw[a,b]=rr;base[a,b]=rr+bb;resp[a,b]=ss;E[a,b]=ee
        assert E==E.T, ('asymmetry',n,kind,E-E.T)
        assert base==base.T
        d=s.diag(*[2*k+p for k,p in inds]);P=-(d*E+E*d)
        return inds,E,P,raw,base,resp

    return SimpleNamespace(**locals())

scalar_flat_shape = _make_scalar_flat_shape()


# Scalar flat modules()
def _make_scalar_flat_modules():
    """All trace-free scalar-harmonic-derived Fermi tensor modules, including ell=0,1.
    Uses independent direct residual polynomials, not TT inverse coefficients.
    """
    moment = scalar_flat_shape.moment
    from functools import lru_cache
    from collections import defaultdict
    import sympy as s

    R=s.Rational

    @lru_cache(None)
    def gram(n,l):
     m=n-1; u=l*(2*l+m-2);v=l*(l-1)*(2*l+m-2)*(2*l+m-4)
     return s.Matrix([[v,2*(l-1)*u,0,l*(l-1)],[2*(l-1)*u,2*u+2*l*l,2*l,2*l],[0,2*l,m,1],[l*(l-1),2*l,1,1]])

    def contractions(n,l,k,a):
     m=n-1
     bx=(l-1)*a[0]+a[1]; by=l*a[1]+a[2]+a[3]
     dx=2*k*(l-1)*a[0]+(m+l+2*k-2)*a[1]+a[2]
     dy=2*l*(k-1)*a[1]+2*(k-1)*a[2]+(m+l+2*k-3)*a[3]
     dd=2*l*(k-1)*dx+(m+l+2*k-4)*dy
     return bx,by,dx,dy,dd

    def lap(n,l,k,a):
     m=n-1
     return s.Matrix([2*k*(m+2*l+2*k-6)*a[0]+4*a[1],2*(k-1)*(m+2*l+2*k-4)*a[1]+2*a[3],2*(k-1)*(m+2*l+2*k-4)*a[2]+2*a[3],2*(k-2)*(m+2*l+2*k-2)*a[3]])

    def dotvec(n,l,a,b):
     return a[0]*b[0]*l*(2*l+n-3)+(a[0]*b[1]+a[1]*b[0])*l+a[1]*b[1]

    @lru_cache(None)
    def source_part(n,l,k,p,aa):
     a=s.Matrix(aa);bx,by,dx,dy,dd=contractions(n,l,k,a)
     terms=[(k,0,n*(n-2)*(l*bx+by)),(k-1,1,-(n-2)*(l*dx+dy)),(k-2,2,R(n-2,4*(n-1))*dd)]
     F=defaultdict(lambda:s.S(0))
     for sk,d0,coef in terms:
      if coef==0:continue
      assert sk>=0
      for j in range(sk+1):
       for v in range(p+1):
        F[(sk-j+d0,2*j+v)]+=coef*s.binomial(sk,j)*(-1)**j*s.binomial(p,v)*(-1)**(p-v)
     F={ij:s.factor(c) for ij,c in F.items() if c}
     G=defaultdict(lambda:s.S(0))
     for (a,b),coef0 in F.items():
      coef=-coef0
      while True:
       val=s.factor(coef/(2*(a+b+l-1)*(n-2*a)));G[(a,b)]+=val
       if b<2:break
       coef=b*(b-1)*val;a+=1;b-=2
     G={ij:s.factor(c) for ij,c in G.items() if c}
     V=defaultdict(lambda:s.S(0));B=defaultdict(lambda:s.S(0))
     for (a,b),c in G.items():
      V[a]+=c
      if b:B[a]-=b*c
      if a:B[a-1]-=2*a*c
     return F,G,{a:s.factor(c) for a,c in V.items() if c},{a:s.factor(c) for a,c in B.items() if c}

    @lru_cache(None)
    def harmonic_response(n,l,a,b):
     assert n>2*a+2*b+2*l
     A=R(n-1,2);B=A+l
     def beta(a,b):return s.gamma(a)*s.gamma(b)/s.gamma(a+b)
     pre=R(n-4,2)*beta(A-a,B)*beta(A-b,B)/(beta(B,B)*beta(A,A-1))
     if l==0 and (a==0 or b==0):return s.simplify(-pre)
     top=list(range(n+l-1-a,n+2*l-2))+list(range(1,a+l))
     bot=list(range(b+l,n+l-1-b))+[l-1]
     for x in tuple(top):
      if x in bot:top.remove(x);bot.remove(x)
     pref=R(s.factorial(n+l-2-a)*s.factorial(n+l-2-b),s.factorial(n+2*l-3)*s.factorial(a+l-1)*s.factorial(b+l-1)*(n+2*l-2))
     residues={x:s.factor(pref*(n+2*l-2-2*x)*s.prod(y-x for y in top)/s.prod(y-x for y in bot if y!=x)) for x in bot}
     assert sum(residues.values())==0
     if l>=2:spectral=-sum(c*s.harmonic(x-1) for x,c in residues.items())
     elif l==1:spectral=-sum(c*s.harmonic(x) for x,c in residues.items())
     else:spectral=sum(c*(-1 if x==-1 else -s.harmonic(x-1)-R(1,x+1)) for x,c in residues.items())
     A=R(n-1,2);B=A+l
     def beta(a,b):return s.gamma(a)*s.gamma(b)/s.gamma(a+b)
     pre=R(n-4,2)*beta(A-a,B)*beta(A-b,B)/(beta(B,B)*beta(A,A-1))
     return s.simplify(pre*spectral)

    @lru_cache(None)
    def elem(n,l,i,j):
     k,p,aa=i;h,q,bb=j;a=s.Matrix(aa);b=s.Matrix(bb);m=n-1;an=R(4*m,n-2)
     ri=l-2+2*k;rj=l-2+2*h;rad=ri+rj;GG=gram(n,l)
     norm=(a.T*GG*b)[0]
     grad=s.factor(R((rad)*(rad+m-2),2)*norm-((lap(n,l,k,a).T*GG*b)[0]+(a.T*GG*lap(n,l,h,b))[0])/2)
     ai=contractions(n,l,k,a);bj=contractions(n,l,h,b)
     hx=dotvec(n,l,ai[:2],bj[:2]);dv=dotvec(n,l,ai[2:4],bj[2:4]);mix=dotvec(n,l,ai[:2],bj[2:4])+dotvec(n,l,bj[:2],ai[2:4])
     raw=s.S(0)
     if hx:raw+=an*R((n-2)**2,2)*hx*moment(n,rad+2,p+q,2)
     if grad:raw-=R(1,4)*grad*moment(n,rad-2,p+q)
     if p*q and norm:raw-=R(p*q,4)*norm*moment(n,rad,p+q-2)
     if dv:raw+=R(1,2)*dv*moment(n,rad-2,p+q)
     if mix:raw-=(n-2)*mix*moment(n,rad,p+q,1)
     Fi,Gi,Vi,Bi=source_part(n,l,k,p,aa);Fj,Gj,Vj,Bj=source_part(n,l,h,q,bb)
     bulk=s.S(0)
     for (a,b),c in Fi.items():
      for (e,f),d in Gj.items():
       for v in range(b+f+1):bulk+=c*d*s.binomial(b+f,v)*moment(n,2*l,v,3-a-e)
     trace=sum(c*d*moment(n,2*l,0,2-a-b,True) for a,c in Bj.items() for b,d in Vi.items())
     response=sum(c*d*harmonic_response(n,l,a,b) for a,c in Bi.items() for b,d in Bj.items())
     return s.factor(raw+an*(bulk+trace-response))

    def module_indices(n,l,umbilic=False):
     D=(n-3)//2;m=n-1;inds=[]
     for k in range((D-l+2)//2+1):
      if (l==0 and k<2) or (l==1 and k<1):continue
      r=l-2+2*k
      base=[(1,0,0,0)] if l>=2 else []
      if k>=1 and l>=1:base.append((0,1,-R(2*l,m),0))
      if k>=2:base.append((0,0,-R(1,m),1))
      for p in range(1,D-r+1):
       if umbilic and p==1:continue
       for a in base:inds.append((k,p,a))
      if k>=2 and r<=D and l>=2:
       a=(1,-(l-1),R(l*(l-1),m-1),R(l*(l-1)*(m-2),m-1));inds.append((k,0,a))
     inds.sort(key=lambda a:(l-2+2*a[0]+a[1],a[0],a[1],a[2]))
     return inds

    def modules(n,l,umbilic=False):
     inds=module_indices(n,l,umbilic)
     E=s.zeros(len(inds))
     for i,aa in enumerate(inds):
      for j,bb in enumerate(inds):E[i,j]=elem(n,l,aa,bb)
     assert E==E.T,('nonsymmetric',n,l)
     d=s.diag(*[l-2+2*k+p for k,p,a in inds]);P=-(d*E+E*d)
     return inds,E,P

    return SimpleNamespace(**locals())

scalar_flat = _make_scalar_flat_modules()


# Minimal modules()
def _make_minimal_modules():
    """Exact Type-I minimal scalar reduction. Signs are certified by verify_endpoint below."""
    import sympy as sp
    from functools import lru_cache
    from collections import defaultdict
    R=sp.Rational
    @lru_cache(None)
    def moment(n,rad,p=0,shift=0,boundary=False):
        a=R(n-1+rad,2); nu=n-2+shift
        if boundary:
            ans=sp.gamma(a)*sp.gamma(nu-a)/(2*sp.gamma(nu))
        else:
            b=R(p+1,2); c=nu-a-b
            assert c>0,(n,rad,p,shift,c)
            ans=sp.gamma(a)*sp.gamma(b)*sp.gamma(c)/(4*sp.gamma(nu))
        mu=sp.gamma(R(n-1,2))*sp.sqrt(sp.pi)*sp.gamma(R(n-4,2))/(4*sp.gamma(n-2))
        return sp.simplify(ans/mu)

    def T(n,l,a,b):
        out={(a,b):2*(a+b+l-1)*(n-2*a)}
        if a:out[(a-1,b)]=4*a*(a-n-1)
        if b>=2:out[(a+1,b-2)]=-b*(b-1)
        return {k:sp.Rational(v) for k,v in out.items() if v}

    @lru_cache(None)
    def solve_polynomial(n,l,Ftuple):
        F=dict(Ftuple)
        maxw=max((2*a+b for a,b in F),default=0)
        # weights descend; within a weight, t-powers descend.
        rem=defaultdict(lambda:sp.S(0),{ab:-v for ab,v in F.items()})
        G=defaultdict(lambda:sp.S(0))
        for w in range(maxw,-1,-1):
          for b in range(w,-1,-2):
            a=(w-b)//2;coef=sp.factor(rem[(a,b)])
            if not coef:continue
            den=2*(a+b+l-1)*(n-2*a)
            if not den:
                raise ValueError(('resonance',n,l,(a,b),coef,Ftuple))
            c=coef/den;G[(a,b)]+=c
            for ab,v in T(n,l,a,b).items():rem[ab]-=c*v
        assert not any(sp.factor(x) for x in rem.values())
        return {ab:sp.factor(v) for ab,v in G.items() if v}

    @lru_cache(None)
    def source_part(n,l,k,p,aa):
        contractions = scalar_flat.contractions
        a=sp.Matrix(aa);bx,by,dx,dy,dd=contractions(n,l,k,a)
        terms=[(k,0,n*(n-2)*(l*bx+by)),(k-1,1,-(n-2)*(l*dx+dy)),(k-2,2,R(n-2,4*(n-1))*dd)]
        D,t=sp.symbols('D t');F=0
        for sk,d0,c in terms:
          if not c:continue
          assert sk>=0
          F+=c*(D-t*t-1)**sk*D**d0*t**p
        F={ab:v for ab,v in sp.Poly(sp.expand(F),D,t).terms()}
        G=solve_polynomial(n,l,tuple(F.items()))
        V=defaultdict(lambda:sp.S(0));B=defaultdict(lambda:sp.S(0))
        for (a,b),c in G.items():
          if b==0:V[a]+=c
          if b==1:B[a]-=c
        return F,G,dict(V),dict(B)

    @lru_cache(None)
    def neumann_eigen_response(n,L):
        if L==0:return sp.S(0)
        if L==1:raise ValueError('Jacobi kernel')
        return sp.simplify(sp.gamma(R(L-1,2))*sp.gamma(R(L+n,2))/(2*sp.gamma(R(L+n+1,2))*sp.gamma(R(L,2))))


    @lru_cache(None)
    def spectral_rational_even(n,l,a,b):
        assert n%2==0
        if l==0 and (a==0 or b==0):return sp.S(0)
        j=sp.Symbol('j');N=n+2*l-2
        top=list(range(n+l-1-a,n+2*l-2))+list(range(1,a+l))
        bot=list(range(b+l,n+l-1-b))
        for x in tuple(top):
          if x in bot:top.remove(x);bot.remove(x)
        pref=R(sp.factorial(n+l-2-a)*sp.factorial(n+l-2-b),sp.factorial(n+2*l-3)*sp.factorial(a+l-1)*sp.factorial(b+l-1)*N)
        r=sp.prod(j+l+2*k for k in range(n//2))/sp.prod(j+l-1+2*k for k in range((n+2)//2))
        term=sp.cancel(pref*(2*j+N)*sp.prod(j+x for x in top)/sp.prod(j+x for x in bot)*r)
        return term

    @lru_cache(None)
    def harmonic_response_even(n,l,a,b):
        assert n%2==0
        if l==0 and (a==0 or b==0):return sp.S(0)
        term=spectral_rational_even(n,l,a,b);j=sp.Symbol('j')
        parts=sp.apart(term,j)
        result=sp.S(0);sum_simple=0
        # sum from J avoiding kernel, then add initial terms
        start=2 if l==0 else 1 if l==1 else 0
        for part in sp.Add.make_args(parts):
          num,den=part.as_numer_denom()
          cf,fac=sp.factor_list(den,j)
          assert len(fac)==1,(n,l,a,b,part)
          pol,power=fac[0];poly=sp.Poly(pol,j);assert poly.degree()==1
          lead=poly.LC();x=poly.TC()/lead;coef=sp.factor(num/(cf*lead**power));assert not coef.has(j)
          assert x+start>0,(part,start)
          if power==1:
            sum_simple+=coef
            result-=coef*sp.harmonic(x+start-1)
          else:
            result+=coef*(sp.zeta(power)-sp.harmonic(x+start-1,power))
        assert sum_simple==0
        # l=0 j=0 response is zero; j=1 skipped.
        A=R(n-1,2);B=A+l
        beta=lambda a,b:sp.gamma(a)*sp.gamma(b)/sp.gamma(a+b)
        mu=sp.gamma(A)*sp.sqrt(sp.pi)*sp.gamma(R(n-4,2))/(4*sp.gamma(n-2))
        K=beta(A-a,B)*beta(A-b,B)/(4*mu*beta(B,B))
        return sp.factor(sp.simplify(K*result))

    @lru_cache(None)
    def harmonic_response(n,l,a,b):
        """Exact hemisphere Neumann response via checked two-parity Gosper sums.
        Every scalar entry divides the same positive physical moment.
        L=1 kernel omitted; the L=0 homogeneous solution has zero trace.
        """
        if l==0 and (a==0 or b==0):return sp.S(0)
        assert n>2*a+2*b+2*l,(n,l,a,b)
        from sympy.concrete.gosper import gosper_term
        k=sp.Symbol('k',integer=True,nonnegative=True);N=n+2*l-2
        starts=[2,3] if l==0 else [2,1] if l==1 else [0,1]
        result=sp.S(0)
        for j0 in starts:
          def rf2(x):return sp.rf(R(x+j0,2),k)*sp.rf(R(x+j0+1,2),k)
          term=rf2(N)*rf2(a+l)*rf2(b+l)/(rf2(1)*rf2(n+l-1-a)*rf2(n+l-1-b))*(4*k+2*j0+N)/(2*j0+N)*sp.rf(R(j0+l-1,2),k)*sp.rf(R(j0+l+n,2),k)/(sp.rf(R(j0+l,2),k)*sp.rf(R(j0+l+n+1,2),k))
          g=gosper_term(term,k)
          assert g is not None,('no Gosper',n,l,a,b,j0)
          j=2*k+j0
          f=lambda x:(x+j)*(x+j+1)
          rt=sp.cancel(f(N)*f(a+l)*f(b+l)/(f(1)*f(n+l-1-a)*f(n+l-1-b))*(2*j+N+4)/(2*j+N)*(j+l-1)*(j+l+n)/((j+l)*(j+l+n+1)))
          assert sp.cancel(rt*g.subs(k,k+1)-g-1)==0
          # g=O(k), term=O(k^{-p}) with p=n+1-2(a+b+l)>1.
          gn,gd=sp.cancel(g).as_numer_denom()
          g_degree=sp.degree(gn,k)-sp.degree(gd,k)
          if n%2:assert g_degree<=1
          factor=sp.rf(N,j0)*sp.rf(a+l,j0)*sp.rf(b+l,j0)/(sp.factorial(j0)*sp.rf(n+l-1-a,j0)*sp.rf(n+l-1-b,j0))*R(2*j0+N,N)*neumann_eigen_response(n,j0+l)
          result-=factor*g.subs(k,0)
          if n%2==0:
            jj=sp.Symbol('j')
            rg=sp.cancel(spectral_rational_even(n,l,a,b).subs(jj,2*k+j0)*g)
            rr,ss=rg.as_numer_denom();degree=sp.degree(rr,k)-sp.degree(ss,k)
            assert degree<=0
            if degree==0:result+=sp.Poly(rr,k).LC()/sp.Poly(ss,k).LC()
        A=R(n-1,2);B=A+l
        beta=lambda a,b:sp.gamma(a)*sp.gamma(b)/sp.gamma(a+b)
        mu=sp.gamma(A)*sp.sqrt(sp.pi)*sp.gamma(R(n-4,2))/(4*sp.gamma(n-2))
        K=beta(A-a,B)*beta(A-b,B)/(4*mu*beta(B,B))
        return sp.factor(sp.simplify(K*result))

    @lru_cache(None)
    def integrate_Dt(n,l,F,G):
        return sp.factor(sum(c*d*moment(n,2*l,b+f,3-a-e) for (a,b),c in F for (e,f),d in G))

    @lru_cache(None)
    def elem(n,l,i,j):
        gram = scalar_flat.gram
        lap = scalar_flat.lap
        contractions = scalar_flat.contractions
        dotvec = scalar_flat.dotvec
        k,p,aa=i;h,q,bb=j;a=sp.Matrix(aa);b=sp.Matrix(bb);m=n-1;an=R(4*m,n-2)
        ri=l-2+2*k;rj=l-2+2*h;rad=ri+rj;GG=gram(n,l)
        norm=(a.T*GG*b)[0]
        grad=sp.factor(R(rad*(rad+m-2),2)*norm-((lap(n,l,k,a).T*GG*b)[0]+(a.T*GG*lap(n,l,h,b))[0])/2)
        ai=contractions(n,l,k,a);bj=contractions(n,l,h,b)
        hx=dotvec(n,l,ai[:2],bj[:2]);dv=dotvec(n,l,ai[2:4],bj[2:4]);mix=dotvec(n,l,ai[:2],bj[2:4])+dotvec(n,l,bj[:2],ai[2:4])
        raw=sp.S(0)
        if hx:raw+=an*R((n-2)**2,2)*hx*moment(n,rad+2,p+q,2)
        if grad:raw-=R(1,4)*grad*moment(n,rad-2,p+q)
        if p*q and norm:raw-=R(p*q,4)*norm*moment(n,rad,p+q-2)
        if dv:raw+=R(1,2)*dv*moment(n,rad-2,p+q)
        if mix:raw-=(n-2)*mix*moment(n,rad,p+q,1)
        Fi,Gi,Vi,Bi=source_part(n,l,k,p,aa);Fj,Gj,Vj,Bj=source_part(n,l,h,q,bb)
        bulk=integrate_Dt(n,l,tuple(Fi.items()),tuple(Gj.items()))
        trace=sum(c*d*moment(n,2*l,0,2-a-b,True) for a,c in Bj.items() for b,d in Vi.items())
        response=sum(c*d*harmonic_response(n,l,a,b) for a,c in Bi.items() for b,d in Bj.items())
        return sp.factor(raw+an*(bulk+trace-response))

    def modules(n,l,umbilic=False):
        module_indices = scalar_flat.module_indices
        inds=module_indices(n,l,umbilic);E=sp.zeros(len(inds))
        for i,aa in enumerate(inds):
          for j in range(i,len(inds)):
            bb=inds[j];E[i,j]=elem(n,l,aa,bb);E[j,i]=E[i,j]
            if i!=j:
              rev=elem(n,l,bb,aa)
              assert sp.simplify(E[i,j]-rev)==0,('asymmetric',n,l,i,j,E[i,j],rev)
        d=sp.diag(*[l-2+2*k+p for k,p,a in inds]);P=-(d*E+E*d)
        return inds,E,P
    return SimpleNamespace(**locals())

minimal = _make_minimal_modules()


# Vector tensor modules(moment)
def _make_vector_tensor_modules(moment):
    import sympy as s

    R=s.Rational

    def vectors(n,l,umbilic=False):
     m=n-1;D=(n-3)//2;inds=[]
     for k in range((D-l+1)//2+1):
      r=l-1+2*k
      base=[(1,0)] if l>=2 else []
      if k>=1:base.append((0,1))
      for p in range(1,D-r+1):
       if umbilic and p==1:continue
       for a in base:inds.append((k,p,a))
      if k>=1 and l>=2 and r<=D:inds.append((k,0,(1,-(l-1))))
     inds.sort(key=lambda a:(l-1+2*a[0]+a[1],a[0],a[1],a[2]))
     G=s.Matrix([[2*(l-1)*(m+2*l-2),2*(l-1)],[2*(l-1),2]])
     def lap(k,a):return s.Matrix([2*k*(m+2*l+2*k-4)*a[0]+2*a[1],2*(k-1)*(m+2*l+2*k-2)*a[1]])
     E=s.zeros(len(inds));an=R(4*m,n-2)
     for i,(k,p,aa) in enumerate(inds):
      for j,(h,q,bb) in enumerate(inds):
       a=s.Matrix(aa);b=s.Matrix(bb);rad=2*l-2+2*(k+h);norm=(a.T*G*b)[0]
       grad=R(rad*(rad+m-2),2)*norm-((lap(k,a).T*G*b)[0]+(a.T*G*lap(h,b))[0])/2
       cx=(l-1)*a[0]+a[1];cy=(l-1)*b[0]+b[1]
       dx=2*k*(l-1)*a[0]+(m+l+2*k-1)*a[1];dy=2*h*(l-1)*b[0]+(m+l+2*h-1)*b[1]
       val=s.S(0)
       if cx*cy:val+=an*R((n-2)**2,2)*cx*cy*moment(n,rad+2,p+q,2)
       if grad:val-=R(1,4)*grad*moment(n,rad-2,p+q)
       if p*q*norm:val-=R(p*q,4)*norm*moment(n,rad,p+q-2)
       if dx*dy:val+=R(1,2)*dx*dy*moment(n,rad-2,p+q)
       if cx*dy+cy*dx:val-=(n-2)*(cx*dy+cy*dx)*moment(n,rad,p+q,1)
       E[i,j]=s.factor(val)
     assert E==E.T
     d=s.diag(*[l-1+2*k+p for k,p,a in inds]);P=-(d*E+E*d)
     return inds,E,P

    def tensors(n,l,umbilic=False):
     m=n-1;D=(n-3)//2
     inds=[(k,p) for k in range((D-l)//2+1) for p in range(D-l-2*k+1) if not umbilic or p!=1]
     inds.sort(key=lambda a:(l+2*a[0]+a[1],a[0]))
     E=s.zeros(len(inds))
     for i,(k,p) in enumerate(inds):
      for j,(h,q) in enumerate(inds):
       grad=(2*k+l)*(2*h+l)+l*(l+m-2);rad=2*l+2*(k+h)
       val=-R(1,4)*grad*moment(n,rad-2,p+q)
       if p*q:val-=R(p*q,4)*moment(n,rad,p+q-2)
       E[i,j]=val
     d=s.diag(*[l+2*k+p for k,p in inds]);P=-(d*E+E*d)
     return inds,E,P

    return SimpleNamespace(**locals())

scalar_flat_vector_tensor = _make_vector_tensor_modules(scalar_flat_shape.moment)
minimal_vector_tensor = _make_vector_tensor_modules(minimal.moment)

# Minimal translation()
def _make_minimal_translation():
    """Direct translation trace for arbitrary scalar-degree-two tensor jets.
    This is a derivation engine. Signs must be independently certified.
    """
    from pathlib import Path
    import sys
    sp = minimal.sp
    lru_cache = minimal.lru_cache
    defaultdict = minimal.defaultdict
    R = minimal.R
    moment = minimal.moment
    T = minimal.T
    solve_polynomial = minimal.solve_polynomial
    source_part = minimal.source_part
    neumann_eigen_response = minimal.neumann_eigen_response
    spectral_rational_even = minimal.spectral_rational_even
    harmonic_response_even = minimal.harmonic_response_even
    harmonic_response = minimal.harmonic_response
    integrate_Dt = minimal.integrate_Dt
    elem = minimal.elem
    modules = minimal.modules
    contractions = scalar_flat.contractions
    gram = scalar_flat.gram
    lap = scalar_flat.lap
    dotvec = scalar_flat.dotvec
    from functools import lru_cache
    import json
    s,t,D=sp.symbols('s t D')

    @lru_cache(None)
    def signed_pair(n,l,Ftuple,Gtuple):
        F=dict(Ftuple);FF=dict(Gtuple)
        if not F or not FF:return sp.S(0)
        W=solve_polynomial(n,l,Ftuple);WW=solve_polynomial(n,l,Gtuple)
        V=defaultdict(lambda:sp.S(0));B=defaultdict(lambda:sp.S(0));VV=defaultdict(lambda:sp.S(0));BB=defaultdict(lambda:sp.S(0))
        for pol,va,bd in [(W,V,B),(WW,VV,BB)]:
          for (a,b),c in pol.items():
            if b==0:va[a]+=c
            if b==1:bd[a]-=c
        bulk=integrate_Dt(n,l,Ftuple,tuple(WW.items()))
        trace=sum(c*d*moment(n,2*l,0,2-a-b,True) for a,c in BB.items() for b,d in V.items())
        response=sum(c*d*harmonic_response(n,l,a,b) for a,c in B.items() for b,d in BB.items())
        return sp.factor(bulk+trace-response)

    def poly_tuple(expr):
        expr=sp.expand(sp.cancel(expr).subs(s,D-t*t-1))
        if expr==0:return ()
        return tuple(sp.Poly(expr,D,t).terms())

    @lru_cache(None)
    def first_sources(n,k,p,aa):
        m=n-1;an=R(4*m,n-2)
        bx,by,dx,dy,dd=contractions(n,2,k,sp.Matrix(aa))
        # h x=(2 bx s^k) Ax + by s^(k-1) Q x
        B1=2*bx*s**k;B2=by*s**(k-1)
        FF=B1+s*B2
        L1=2*dx*s**(k-1);L2=dy*s**(k-2);GG=L1+s*L2
        vv=n*(n-2)*(2*FF-2*B1)-(n-2)*D*(2*GG-L1)+D**2/an*(2*dd*s**(k-2))
        xx=n*(n-2)*(2*sp.diff(FF,s)-2*B2)-(n-2)*D*(2*sp.diff(GG,s)-L2)+D**2/an*(2*dd*(k-2)*s**(k-3))
        F1=sp.cancel((vv+R(2,m+2)*s*xx)*t**p)
        F3=sp.cancel(xx*t**p)
        return poly_tuple(F1),poly_tuple(F3)

    @lru_cache(None)
    def delta_source(n,k,p,aa):
        bb=tuple(lap(n,2,k,sp.Matrix(aa)))
        if not any(bb):return ()
        return tuple(source_part(n,2,k-1,p,bb)[0].items())

    @lru_cache(None)
    def trace_entry(n,i,j):
        k,p,aa=i;h,q,bb=j;m=n-1;an=R(4*m,n-2);qa=R(2,m*(m+2));a=sp.Matrix(aa);b=sp.Matrix(bb)
        rad=2*(k+h);G=gram(n,2);norm=(a.T*G*b)[0]
        grad=sp.factor(R(rad*(rad+m-2),2)*norm-((lap(n,2,k,a).T*G*b)[0]+(a.T*G*lap(n,2,h,b))[0])/2)
        ai=contractions(n,2,k,a);bj=contractions(n,2,h,b)
        hx=dotvec(n,2,ai[:2],bj[:2]);dv=dotvec(n,2,ai[2:4],bj[2:4]);mix=dotvec(n,2,ai[:2],bj[2:4])+dotvec(n,2,bj[:2],ai[2:4])
        # trace Hessian of the inverse-metric kinetic term
        raw=an*(n-2)**2*norm*moment(n,rad,p+q,2)
        if hx:
          raw+=an*R((n-2)**2,2)*hx*(4*n*(n+1)*moment(n,rad+4,p+q,4)-2*n*(m+4)*moment(n,rad+2,p+q,3))
        def delta_weight(rr,pp):
          return -2*(n-2)*m*moment(n,rr,pp,1)+4*(n-2)*(n-1)*moment(n,rr+2,pp,2)
        r2=-grad/4+dv/2-R(rad+m-2,2)*mix
        if r2:raw+=r2*delta_weight(rad-2,p+q)
        if p*q and norm:raw-=R(p*q,4)*norm*delta_weight(rad,p+q-2)
        raw*=qa
        fi=tuple(source_part(n,2,k,p,aa)[0].items());fj=tuple(source_part(n,2,h,q,bb)[0].items())
        di=delta_source(n,k,p,aa);dj=delta_source(n,h,q,bb)
        ai1,ai3=first_sources(n,k,p,aa);bj1,bj3=first_sources(n,h,q,bb)
        core=qa*(signed_pair(n,2,fi,dj)+signed_pair(n,2,fj,di))/2
        first=signed_pair(n,1,ai1,bj1)/m+R(2,(m+2)**2)*signed_pair(n,3,ai3,bj3)
        cor=2*an*(core+first)
        return sp.factor(raw+cor)
    return SimpleNamespace(**locals())

minimal_translation = _make_minimal_translation()


# Intervals()
def _make_intervals():
    """Outward-rounded fixed-point interval arithmetic (integer operations only)."""
    from fractions import Fraction
    BITS=256; SCALE=1<<BITS
    class Interval:
        __slots__=('lo','hi')
        def __init__(self,lo,hi=None):self.lo=int(lo);self.hi=int(lo if hi is None else hi)
        @classmethod
        def rational(cls,q):
            q=Fraction(str(q));num=q.numerator*SCALE;den=q.denominator
            return cls(num//den,-((-num)//den))
        def __add__(a,b):
            if not isinstance(b,Interval):b=Interval.rational(b)
            return Interval(a.lo+b.lo,a.hi+b.hi)
        __radd__=__add__
        def __neg__(a):return Interval(-a.hi,-a.lo)
        def __sub__(a,b):return a+-b if isinstance(b,Interval) else a+-Interval.rational(b)
        def __rsub__(a,b):return Interval.rational(b)+-a
        def __mul__(a,b):
            if not isinstance(b,Interval):b=Interval.rational(b)
            z=[a.lo*b.lo,a.lo*b.hi,a.hi*b.lo,a.hi*b.hi]
            return Interval(min(z)//SCALE,-((-max(z))//SCALE))
        __rmul__=__mul__
        def __truediv__(a,b):
            if not isinstance(b,Interval):b=Interval.rational(b)
            assert b.lo*b.hi>0,('division through zero',b.lo,b.hi)
            z=[Fraction(x*SCALE,y) for x in (a.lo,a.hi) for y in (b.lo,b.hi)]
            lo=min(z);hi=max(z)
            return Interval(lo.numerator//lo.denominator,-((-hi.numerator)//hi.denominator))
        def __pow__(a,n):
            if n==0:return Interval(SCALE)
            if n==2:
                z=[a.lo*a.lo,a.hi*a.hi];lo=0 if a.lo<=0<=a.hi else min(z)
                return Interval(lo//SCALE,-((-max(z))//SCALE))
            if n<0:return Interval(SCALE)/(a**(-n))
            r=Interval(SCALE)
            for _ in range(n):r=r*a
            return r
        def sign(a):return 1 if a.lo>0 else -1 if a.hi<0 else 0
        def pair(a):return [str(a.lo),str(a.hi)]
        def mid(a):return (a.lo+a.hi)/(2*SCALE)

    def atan_bounds(inv,K=150):
        s=sum((Fraction((-1)**j,(2*j+1)*inv**(2*j+1)) for j in range(K)),Fraction())
        rem=Fraction((-1)**K,(2*K+1)*inv**(2*K+1))
        return min(s,s+rem),max(s,s+rem)
    def pi_interval():
        a,b=atan_bounds(5);c,d=atan_bounds(239)
        lo=16*a-4*d;hi=16*b-4*c
        return Interval(Interval.rational(lo).lo,Interval.rational(hi).hi)

    def entry_interval(coefs,x):
        z=Interval(0)
        for c in reversed(coefs):z=z*x+Interval.rational(c)
        return z

    def certify_ldl(poly_matrix):
        x=Interval(SCALE)/pi_interval();n=len(poly_matrix)
        A=[[entry_interval(c,x) for c in row] for row in poly_matrix]
        L=[[Interval(0) for j in range(n)] for i in range(n)];piv=[]
        for i in range(n):
            L[i][i]=Interval(SCALE)
            pivot=A[i][i]-sum((L[i][k]**2*piv[k] for k in range(i)),Interval(0))
            assert pivot.sign()!=0,('uncertified pivot',i,pivot.pair())
            piv.append(pivot)
            for j in range(i+1,n):
                L[j][i]=(A[j][i]-sum((L[j][k]*piv[k]*L[i][k] for k in range(i)),Interval(0)))/pivot
        return piv,L
    return SimpleNamespace(**locals())

intervals = _make_intervals()



def check_partI_normalization():
    """Exact checks for the coefficients, bubbles and energy used in both papers.

    The Cartesian/radial differentiation here is independent of all moment
    engines. The normalized matrix engines factor out c_U^2 at construction.
    """
    n,s,t,kappa,sigma,A,b,alpha = sp.symbols(
        'n s t kappa sigma A b alpha', real=True)
    beta=(n-2)/2
    aN=4*(n-1)/(n-2)
    cN=1/aN
    p=(n+2)/(n-2)
    q=n/(n-2)
    D=alpha+s+(t+b)**2
    checks=[]
    def check(name,expr):
        value=sp.factor(expr)
        assert value==0,(name,value)
        checks.append(name)
    # U=(A/D)^beta; s denotes |x|^2. Differentiate its logarithm.
    lap_over_U=(4*s*beta*(beta+1)/D**2-2*(n-1)*beta/D
                +4*(t+b)**2*beta*(beta+1)/D**2-2*beta/D)
    check('radial Laplacian for an arbitrary bubble prefactor',
          -lap_over_U-n*(n-2)*alpha/D**2)
    for name,sub in [
        ('positive_scalar',{A:2,alpha:1,b:kappa,sigma:1}),
        ('scalar_flat',{A:1,alpha:0,b:1,sigma:0,kappa:2}),
        ('scalar_flat_continuation',{A:1,alpha:sigma/4,b:1,kappa:2})]:
        check(name+' interior equation',
              (-lap_over_U-sigma*n*(n-2)*A**2/(4*D**2)).subs(sub,simultaneous=True))
        check(name+' boundary equation',
              ((n-2)*b/(alpha+s+b*b)-beta*kappa*A/(alpha+s+b*b)).subs(sub,simultaneous=True))
    check('conformal interior covariance coefficient',aN*cN-1)
    check('conformal boundary covariance coefficient',beta*2/(n-2)-1)
    check('first eigenfunction positive scalar curvature factor',cN*aN-1)
    check('weak energy interior multiplier',
          (n-1)*(n-2)*(p+1)/(2*aN)-n*(n-2)/4)
    check('weak energy boundary multiplier',
          2*(n-2)*(q+1)/(2*aN)-beta)
    check('scalar-flat Jacobi coefficient at kappa=2',2*n/2-n)
    check('scalar-flat interior Pohozaev term',0*n*(n-2)/(4*(p+1)))
    check('scalar-flat boundary Pohozaev coefficient',
          2*beta/(q+1)-(n-2)**2/(2*(n-1)))
    # The generalized polar formula uses U_a/U, not a prefactor-specific power.
    hx,dv,mix,grad=sp.symbols('hx dv mix grad')
    physical_ratio=(aN*(n-2)**2*hx/(2*D**2)-grad/4+dv/2-(n-2)*mix/D)
    old_power_formula=(aN*(n-2)**2/8*hx*4/D**2-grad/4+dv/2
                       -(n-2)/2*mix*2/D)
    check('raw polar formula at positive-scalar prefactor',physical_ratio-old_power_formula)
    # All scalar linear source coefficients are unchanged after dividing by U.
    bx,by,dx,dy,dd,ell,sk=sp.symbols('bx by dx dy dd ell sk')
    source_ratio=(n*(n-2)*(ell*bx+by)*sk/D**2
                  -(n-2)*(ell*dx+dy)*sk/D+cN*dd*sk)
    check('scalar source factorization',source_ratio*D**2-
          (n*(n-2)*(ell*bx+by)*sk-(n-2)*(ell*dx+dy)*sk*D+cN*dd*sk*D**2))
    # Unit-ball pullback metric uses 2/D. With U=D^-beta and psi=U v,
    # B_J psi=2 U^q (partial_nu_ball v-v). This accounts for the radius 1/2.
    V,Vnormal,G,Gz,H=sp.symbols('V Vnormal G Gz H')
    # Direct trace computation: d_nu U/U=(n-2)/D and B_J=partial_nu-N/D.
    check('unit-ball Robin transformation at the actual boundary',
          ((n-2)/D*V+2/D*Vnormal-n/D*V)-2/D*(Vnormal-V))
    # Phi=H U/D, d_nu Phi/Phi=N/D at t=0; the defect is -G_z Phi.
    check('scalar-flat polynomial Robin defect',n/D*G-Gz-n/D*G+Gz)
    # Pairing conversion: 2 U^(q+1) dy = 2^{2-n} dS on the unit sphere.
    check('boundary pairing exponent',(q+1)*beta-(n-1))
    # Every raw, source--corrector and inverse-boundary term is quadratic in c_U.
    for N in range(3,25):
        factor=sp.Rational(1,2**(N-2))
        assert factor*2**(N-2)==1
        assert factor>0
        assert sp.Rational(1,2)*sp.Rational(1,2**(N-1))**-1 == 2**(N-2)
        # normalized old and new scalar-flat coefficients are identical.
        old_energy,base_moment=sp.symbols('old_energy base_moment')
        check(f'scalar-flat energy normalization N={N}',
              factor*old_energy/base_moment-old_energy/(2**(N-2)*base_moment))
        for pref2 in (sp.Integer(1),sp.Integer(2)**(N-2)):
            betaN=sp.Rational(N-2,2);a=sp.Rational(4*(N-1),N-2)
            check(f'matching constant N={N}, c_U^2={pref2}',
                  2*a*betaN*(N-2)*pref2-4*(N-1)*(N-2)*pref2)
    # Physical-to-normalized mean-curvature continuation: epsilon=sqrt(sigma)/2.
    eps,lam=sp.symbols('eps lam',positive=True)
    check('continuation interior denominator',sigma/4+s+(t+1)**2-
          (eps**2+s+(t+2*eps/sp.sqrt(sigma))**2).subs(eps,sp.sqrt(sigma)/2))
    check('continuation numerator at the new scale',(2*eps-sp.sqrt(sigma)).subs(eps,sp.sqrt(sigma)/2))
    # Scaling v -> sigma^(beta/2) v multiplies energy by sigma^beta.
    check('interior energy scaling exponent',beta*(p+1)/2-(beta+1))
    check('boundary energy scaling exponent',beta*(q+1)/2-sp.Rational(1,2)-beta)
    print('PASS:',len(checks),'Part-I normalization and rescaling identities',flush=True)
    return {'exact_checks':len(checks),'scalar_flat_pair':[0,2],
            'minimal_pair':[1,0], 'scalar_flat_bubble_prefactor_squared':'1',
            'energy_convention':'A_g=c_N^(-1) E_g; c_N=(N-2)/(4(N-1))',
            'scalar_flat_physical_factor_change':'2^(2-N)',
            'normalized_endpoint_matrices':'unchanged by exact common-factor cancellation'}


def check_normalization():
    """Independent normalization identities, not a formal PDE proof."""
    from pathlib import Path
    import sympy as s
    import json
    N,r,t,kappa,sigma=s.symbols('N r t kappa sigma',positive=True)
    beta=(N-2)/2;m=N-1;D=sigma+r+(t+kappa)**2
    aN=4*(N-1)/(N-2);p=(N+2)/(N-2);q=N/(N-2)
    checks=[]
    def check(name,expression):
     assert s.factor(expression)==0,(name,expression)
     checks.append(name)
    # r denotes the squared tangential radius in the first two identities.
    lap_over_U=4*r*beta*(beta+1)/D**2-2*m*beta/D+4*beta*(beta+1)*(t+kappa)**2/D**2-2*beta/D
    check('bubble interior normalization',-lap_over_U-sigma*N*(N-2)/D**2)
    check('bubble boundary normalization',2*beta*kappa/D.subs(t,0)-beta*kappa*2/D.subs(t,0))
    check('interior Jacobi coefficient',sigma*N*(N-2)/4*p*4-sigma*N*(N+2))
    check('boundary Jacobi coefficient',beta*kappa*q*2-N*kappa)
    check('interior Pohozaev coefficient',(N*(N-2)/4)/(p+1)-(N-2)**2/8)
    check('boundary Pohozaev coefficient',(beta*kappa)/(q+1)-kappa*(N-2)**2/(4*(N-1)))
    # area denotes the area of the half sphere; the manuscript uses twice area.
    area,c=s.symbols('area c',positive=True)
    check('Wronskian scale coefficient',2*aN*beta*(N-2)*c**2*area-4*(N-1)*(N-2)*c**2*area)
    check('regular Green mass increment',4*(N-1)/(N-2)*(N-2)*area-4*(N-1)*area)
    d=s.symbols('d',integer=True,positive=True)
    check('critical angular eigenvalue gap',2*d**3-(d+2)*(3*d+1)-(d+1)*(2*d*d-5*d-2))
    for dim in range(3,25):
     degree=(dim-2)//2;omega=2*degree+4-dim
     assert omega==(1 if dim%2 else 2)
     assert min(degree+1,dim-2)>(dim-2)/2
    checks.append('all Taylor remainder and end-decay exponents, dimensions 3 through 24')
    assert [l*(l+3) for l in [0,2,4]]==[0,10,28] and 16 not in [0,10,28]
    checks.append('critical degree-two polynomial gauge exclusion')
    print('PASS:',len(checks),'independent normalization/exponent checks')
    for n in checks:print('PASS:',n)

def check_mass_identities():
    #!/usr/bin/env python3
    """Exact normalization and exponent checks for the analytic compactness draft.

    These checks do NOT formally verify elliptic estimates or the compactness proof.
    Run with Python 3 and SymPy; outputs are written beside this script.
    """

    import json
    from pathlib import Path
    import sympy as sp

    n, r, b, c, area = sp.symbols('n r b c area', positive=True)
    beta = (n - 2) / 2
    a = 4 * (n - 1) / (n - 2)
    p = (n + 2) / (n - 2)
    q = n / (n - 2)
    results: list[dict[str, object]] = []


    def check(name: str, expression: sp.Expr) -> None:
        reduced = sp.simplify(expression)
        if reduced != 0:
            raise AssertionError(f'{name}: {reduced}')
        results.append({'name': name, 'status': 'passed'})


    check('interior energy derivative divided by 2a',
          (n - 1) * (n - 2) * (p + 1) / (2 * a) - n * (n - 2) / 4)
    check('boundary energy derivative divided by 2a',
          2 * (n - 2) * (q + 1) / (2 * a) - beta)
    check('interior Jacobi potential coefficient', n * (n - 2) * p - n * (n + 2))
    check('boundary Jacobi potential coefficient', beta * q * 2 - n)
    check('interior source physical-to-inner exponent', 2 * beta + 2 - n)
    check('boundary source physical-to-inner exponent', 2 * beta + 1 - (n - 1))
    check('normalized secant interior exponent', -beta * (p + 1) + (n - 2) + 2)
    check('normalized secant boundary exponent', -beta * (q + 1) + (n - 2) + 1)
    check('interior Newton potential tail exponent',
          (2 - n) - 4 + (n - 1) + 3)
    check('boundary Newton potential tail exponent',
          (2 - n) - 2 + (n - 2) + 2)

    # E ~ c*b and Z0 ~ -beta*c*r^(2-n). Area is the hemisphere area.
    Z = -beta * c * r ** (2 - n)
    wronskian = sp.simplify(c * b * sp.diff(Z, r) * area * r ** (n - 1))
    check('positive scale Wronskian', wronskian - beta * (n - 2) * c**2 * area * b)
    C_match = sp.simplify(2 * a * beta * (n - 2) * c**2 * area)
    C_mass = 4 * (n - 1) * area
    check('matching constant in full-sphere area convention',
          C_match - 2 * (n - 1) * (n - 2) * c**2 * (2 * area))
    check('matching-to-mass constant ratio', C_match / C_mass - (n - 2) * c**2)

    f = 1 + b * r ** (2 - n)
    flux_change = -4 * (n - 1) / (n - 2) * sp.diff(f, r) * area * r ** (n - 1)
    check('conformal half-space mass change', flux_change - C_mass * b)

    # Block metric boundary algebra: l = g_NN, T = g^{ab} d_N g_ab,
    # Ln = d_N g_NN, detT = determinant of the tangential metric.
    l, T, Ln, detT = sp.symbols('l T Ln detT', positive=True)
    Wn = sp.sqrt(l * detT) * (-T / (2*l) + Ln / (2*l**2)
                             - (Ln/(2*l) + T/2)/l)
    Htr = -T / (2 * sp.sqrt(l))
    check('scalar-curvature divergence flux on block boundary', Wn - 2 * Htr * sp.sqrt(detT))

    for dimension in range(3, 9):
        D = (dimension - 2) // 2
        alpha = 2 * D + 4 - dimension
        expected = 1 if dimension % 2 else 2
        assert alpha == expected and alpha > 0
        assert min(D + 1, dimension - 2) > sp.Rational(dimension - 2, 2)
        # N(tail)^2 = lambda^(2D+2) (rho/lambda)^(2D+4-n).
        assert 2 * D + 2 - alpha == dimension - 2
        results.append({'name': f'dimension {dimension}: tail, AF and mass exponents',
                        'status': 'passed', 'D': D, 'alpha': alpha})

    out = {'scope': 'symbolic normalization/exponent checks only; not a formal PDE proof',
           'number_of_checks': len(results), 'checks': results}
    print(f'Passed {len(results)} exact checks.')

def check_differential_identities():
    #!/usr/bin/env python3
    """Exact checks of the differential identities used in the ordinary model.

    These are checks of explicit local identities, not a compactness proof.
    Requires sympy. No floating point arithmetic is used.
    """
    import json
    from pathlib import Path
    import sympy as s

    n,L,z,r2,a,b=s.symbols('n L z r2 a b',real=True)
    D=1+r2+z*z
    t=z+L
    checks=[]
    def check(name,expression):
        assert s.factor(expression)==0, (name,s.factor(expression))
        checks.append(name)
    def Jratio(p,ell):
        # J(p Phi_ell)/Phi_ell, Phi_ell=Q_ell U/D, Q_ell harmonic.
        return (-4*r2*s.diff(p,r2,2)-2*(n-1+2*ell)*s.diff(p,r2)
                +4*n*r2/D*s.diff(p,r2)-s.diff(p,z,2)
                +2*n*z/D*s.diff(p,z)+2*n*(ell-1)/D*p)
    def Bratio(p):
        return -s.diff(p,z).subs(z,-L)

    g=a*(z/2+L)+b*(z*z/3+L*z+L*L+1/(3*(n-2)))
    q=b/(6*(n-2))
    p=-(n-2)*(g+q*D)/2
    d=(n-2)*a/4+(n-3)*L*b/6
    check('normal_particular_interior',Jratio(p,2)+n*(n-2)*(a*t+b*t*t)/D)
    check('normal_particular_boundary',Bratio(p)-d)

    p=-(n-2)*(2*t+L)/12
    check('harmonic_cubic_particular_interior',Jratio(p,3)+n*(n-2)*t/D)
    check('harmonic_cubic_particular_boundary',Bratio(p)-(n-2)/6)

    bb=-(n-3)*z/(4*(n-2))-L/2
    gg=z**3/3+L*z*z/2+(n-1)*z/(2*(n-2))-L**3/6+(n-1)*L/(2*(n-2))
    p=(n-2)*(gg+bb*D)/(n+1)
    check('vector_particular_interior',Jratio(p,1)+(n-2)*t*(2*n*r2/((n+1)*D)-1))
    check('vector_particular_boundary',Bratio(p)-(n-3)*(D.subs(z,-L)-2*(n-1)*(1+L*L)/(n-3))/(4*(n+1)))

    p=(D+2)/(2*L)
    check('negative_curvature_supersolution_interior',Jratio(p,2)-2*(n-2)/L)
    check('negative_curvature_supersolution_boundary',Bratio(p)-1)

    K,ss=s.symbols('K ss',real=True)
    C=(8*K*K+4*n*K*ss+8+4*(2*K+n*ss)**2/(n-2))/(2*n)
    p=(D-2*(K+ss)*(z-K)+C)/(2*ss)
    identity=2*ss*D*Jratio(p,2)-4*(n-2)*(r2+(z-K-(2*K+n*ss)/(n-2))**2)
    check('positive_curvature_supersolution_interior',identity)
    check('positive_curvature_supersolution_boundary',(-s.diff(p,z)).subs(z,K)-1)
    check('positive_curvature_multiplier',p*2*ss-(r2+(z-K-ss)**2+C)-(1+K*K-ss*ss))

    print('PASS:',len(checks),'exact differential identities.')

def check_finite_angle_blocks():
    #!/usr/bin/env python3
    """Exact certificates for the ordinary degree-one/two model, N=7,8.

    This verifies finite-dimensional identities and signs, NOT a global
    boundary Yamabe compactness theorem. Requires Python 3 and sympy.
    Run: python verify_compactness.py quick
    """
    import json
    from pathlib import Path
    import sympy as s

    n,L,z,M,w,a,b,theta=s.symbols('n L z M w a b theta', real=True)
    nu=(n-3)/2; c=1+L**2
    I={0:M,1:c*w/(n-5),2:(M-L*c*w)/(n-6)}
    J={0:((n-4)*M+L*w)/(n-3),1:w/(n-3)}
    J[2]=I[0]-J[0]; J[3]=I[1]-J[1]; J[4]=I[2]-J[2]
    def integ(p, moments):
        return s.factor(sum(co*moments[ex[0]] for ex,co in s.Poly(s.expand(p),z).terms()))
    f=a*(z+L)+b*(z+L)**2
    g=a*(z/2+L)+b*(z*z/3+L*z+L*L+1/(3*(n-2)))
    q0=b/(6*(n-2))
    d=a*(n-2)/4+b*L*(n-3)/6
    raw=nu*integ(f*f,J)-s.Rational(1,4)*integ(s.diff(f,z)**2,I)
    Sp=-nu*integ(f*g,J)-n*q0*integ(f,I)
    bdry=d*(-g.subs(z,-L)/(n-2)*w-2*(n-1)*q0/((n-2)*(n-5))*c*w)
    E0=s.simplify(s.hessian(s.factor(raw+Sp+bdry),(a,b))/2)
    dv=s.Matrix([(n-2)/4,L*(n-3)/6]); DD=s.diag(1,2)
    E=E0-theta*dv*dv.T; P=-DD*E-E*DD
    lo=2*w*w/((n-2)**2*((n-4)*M+L*w))
    up=2*w/(L*(n-2)**2)*((n-1)*c/(n-5)+1)
    checks={}
    def record(key, value=True):
        assert value is not False, key
        checks[key]=value

    def bernstein(poly, variables):
        p=s.Poly(s.expand(poly),*variables); ds=p.degree_list(); terms=p.as_dict()
        from itertools import product
        vals=[]
        for idx in product(*(range(dd+1) for dd in ds)):
            val=s.Integer(0)
            for ex,co in terms.items():
                if all(k<=i for k,i in zip(ex,idx)):
                    val+=co*s.prod(s.binomial(i,k)/s.binomial(dd,k) for k,i,dd in zip(ex,idx,ds))
            vals.append(s.factor(val))
        return vals

    def positive_bernstein(name,poly,variables):
        vals=bernstein(poly,variables)
        assert min(vals)>0, name
        record(name,{'count':len(vals),'minimum_exact':str(min(vals))})

    expected={
     7:s.Matrix([[-L*w/8,-w*(2*L*L+1)/15],[-w*(2*L*L+1)/15,2*(7*L**3*w+11*L*w-30*M)/225]]),
     8:s.Matrix([[-L*w/8,-5*w*(5*L*L+2)/216],[-5*w*(5*L*L+2)/216,-5*(7*L**3*w-8*L*w+54*M)/1944]])}
    for ni in (7,8):
        assert (E0.subs(n,ni)-expected[ni]).applyfunc(s.factor)==s.zeros(2)
    record('exact_corrected_matrices')

    # N=7, L>=0: exact positive-quadratic decomposition of the lower-end numerator.
    expr=s.factor(P.det().subs(theta,lo).subs(n,7).subs(w,c**-2))
    num,den=s.fraction(expr); X=s.symbols('X',nonnegative=True)
    poly=s.Poly(s.expand(num.subs(M,s.Rational(3,4)+X)),X)
    Q2=135*L**5-50*L**4+270*L**3-18*L**2+135*L+11
    Q1=1215*L**7-900*L**6+3645*L**5-1224*L**4+3245*L**3-126*L**2+1063*L+198
    Q0=3645*L**9-4050*L**8+14580*L**7-9558*L**6+18270*L**5-6075*L**4+9612*L**3-476*L**2+2277*L+891
    expected_poly=540*L*c**4*X**3+9*c**2*Q2*X**2+s.Rational(3,4)*c*Q1*X+Q0/16
    assert s.expand(poly.as_expr()-expected_poly)==0
    quad_groups=[
     [(3,135,-50,5),(1,265,-18,135)],
     [(5,1215,-900,200),(3,3445,-1224,150),(1,3095,-126,1063)],
     [(7,3645,-4050,1200),(5,13380,-9558,1800),(3,16470,-6075,600),(1,9012,-476,2277)]]
    for pp,groups,const in zip([Q2,Q1,Q0],quad_groups,[11,198,891]):
        assert s.expand(pp-const-sum(L**k*(aa*L**2+bb*L+cc) for k,aa,bb,cc in groups))==0
        assert all(aa>0 and cc>0 and bb*bb-4*aa*cc<0 for k,aa,bb,cc in groups)
    record('N7_negative_kappa_lower_endpoint')
    expr_up=s.factor(P.det().subs(theta,up).subs(n,7))
    assert s.factor(expr_up-w*c*(48*M-37*L*c*w)/(45*L))==0
    record('N7_negative_kappa_upper_endpoint','48 M >=36 and 37L/(1+L^2)<=37/2')

    # N=8, L>=0.
    x=s.symbols('x', nonnegative=True)
    ma=(2+3*x-x**3)/3
    subs8={L:x/s.sqrt(1-x*x),w:(1-x*x)**s.Rational(5,2),M:ma}
    R5=255*x**5-1785*x**4+5041*x**3-5431*x*x+3072
    ex=s.factor(P.det().subs(theta,lo).subs(n,8).subs(subs8))
    target=5*(1-x)**2*(1+x)**3*R5/(15552*(3*x*x-9*x+8)**2)
    assert s.factor(ex-target)==0
    positive_bernstein('N8_negative_kappa_lower_endpoint',R5,(x,))
    ex=s.factor(P.det().subs(theta,up).subs(n,8).subs(subs8))
    target=25*(1-x)**2*(1+x)**3*(7*x*x-7*x+12)/(972*x)
    assert s.factor(ex-target)==0
    record('N8_negative_kappa_upper_endpoint')

    # Gram matrix on Phi, t Phi, D Phi (normalized by C_N |A|^2).
    A0=1/(2*(n-1)*(n-2));A1=(n-3)/(4*n*(n-1)*(n-2));Am=1/((n-5)*(n-2))
    T0=J[0];T1=J[1]+L*J[0];T2=J[2]+2*L*J[1]+L*L*J[0]
    G=s.Matrix([[2*n*A1*T0,2*n*A1*T1,2*n*A0*M],
     [2*n*A1*T1,2*n*A1*T2+A0*M,4*(n-2)*A0*(I[1]+L*M)-4*n*A1*T1],
     [2*n*A0*M,4*(n-2)*A0*(I[1]+L*M)-4*n*A1*T1,4*(n-2)*Am*(I[2]+M)-4*n*A0*M+2*L*Am*c*w]])
    bs=s.Matrix([A0*w,0,Am*c*w]); an=4*(n-1)/(n-2)
    # N=8, L<=0: rational variable x=(-L)/sqrt(1+L^2).
    subs8p={L:-x/s.sqrt(1-x*x),w:(1-x*x)**s.Rational(5,2),M:(2-3*x+x**3)/3}
    G8=s.simplify(G.subs(n,8).subs(subs8p)); b8=s.simplify(bs.subs(n,8).subs(subs8p))
    lo8=s.factor(s.Rational(14,3)*(b8.T*G8.inv()*b8)[0])
    Q3=55*x**3+270*x*x+521*x+378
    assert s.factor(lo8-(1-x)**2*(1+x)**3*(165*x**3+645*x*x+1028*x+646)/(54*Q3))==0
    up8=(1-x*x)**2*(x*x+20*x+47)/216
    R4=24200*x**4+161315*x**3+438445*x*x+579997*x+309771
    R7=5*x**7+85*x**6+870*x**5+4150*x**4+11205*x**3-12107*x*x-25136*x-51264
    DP8=s.factor(P.det().subs(n,8).subs(subs8p))
    assert s.factor(DP8.subs(theta,lo8)-5*(1-x)**3*(1+x)**2*R4/(324*Q3**2))==0
    assert s.factor(DP8.subs(theta,up8)-5*(1-x)**3*(1+x)**2*(-R7)/746496)==0
    positive_bernstein('N8_positive_kappa_lower_endpoint',R4,(x,))
    positive_bernstein('N8_positive_kappa_upper_endpoint',-R7,(x,))

    # N=7, L<=0: q=1/(K+sqrt(1+K^2)); alternating arctan bounds.
    q,Z,v=s.symbols('q Z v',nonnegative=True)
    Lq=(q*q-1)/(2*q);wq=16*q**4/(1+q*q)**4
    Tup7=16*q**3*(105*q**4+320*q*q+231)/(875*(1+q*q)**5)
    atan_lower=sum((-1)**j*q**(2*j+1)/s.Integer(2*j+1) for j in range(8))
    Ml=atan_lower-q*(1-q*q)/(1+q*q)**2
    Mu=Ml+q**17/17
    Mex=Ml+Z*(Mu-Ml)
    for name,tt in [('lower',lo.subs(n,7)),('upper',Tup7)]:
        ex=s.factor(P.det().subs(n,7).subs(theta,tt).subs({L:Lq,w:wq,M:Mex}))
        nn,dd=s.fraction(ex); pp=s.Poly(nn,q,Z)
        qpower=min(exp[0] for exp,co in pp.terms())
        pp=s.Poly(s.expand(pp.as_expr()/q**qpower),q,Z)
        assert all(exp[0]%2==0 for exp,co in pp.terms())
        pp=s.expand(sum(co*v**(exp[0]//2)*Z**exp[1] for exp,co in pp.terms()))
        positive_bernstein('N7_positive_kappa_'+name+'_endpoint',pp,(v,Z))

    # Vector C-sector: exact three-trial lower bound for its boundary response.
    AA=(n-3)/(4*(n-1)*(n-2))
    GV=s.Matrix([[((n+2)*M-L*w)/((n-1)*(n-2)),2*AA*J[1],4*AA*(J[2]+L*J[1])],
     [2*AA*J[1],AA*J[0],2*AA*(J[1]+L*J[0])],
     [4*AA*(J[2]+L*J[1]),2*AA*(J[1]+L*J[0]),4*AA*(J[2]+2*L*J[1]+L*L*J[0])]])
    bV=s.Matrix([c*w*(n+1)/((n-5)*(n-3)*(n-2)),0,0])
    TV=s.factor((bV.T*GV.inv()*bV)[0])
    assert s.factor(TV-w*w*c*c*(n-1)*(n+1)/(M*(n-5)**2*(n-3)**2*(n-2)))==0
    record('vector_sector_three_trial_identity')

    # Independent checks of the particular energy coefficients in the C sectors.
    # After tangential beta integration, raw plus interior correction cancel.
    t=z+L
    shape_identity=integ(z*z+L*z-(1+z*z)/(n-5),I)
    assert s.factor(shape_identity)==0
    harmonic_particular=-L*c*w/(12*(n-5))
    harmonic_d=(n-2)/6
    harmonic_boundary_norm=3*c*w/(2*(n-5)*(n-1)*(n-2))
    assert s.factor(an*harmonic_d*(-(n-2)*L/12)*harmonic_boundary_norm-harmonic_particular)==0
    harmonic_response_lower=3*c*c*w*w/(4*(n-5)**2*(n-1)*(n-2)*M)
    assert s.factor(harmonic_particular-an*harmonic_d**2*harmonic_response_lower
                    +c*w/(12*(n-5))*(L+c*w/((n-5)*M)))==0
    record('harmonic_cubic_particular_and_bound')
    vector_particular=-(n-1)**2*L*c*w/(4*(n+1)*(n-5)*(n-2)**2)
    vector_d=(n-3)/(4*(n+1))
    vector_response_multiplier=an*vector_d**2
    vector_boundary_load=c*w*(n+1)/((n-5)*(n-3)*(n-2))
    assert s.factor(an*vector_d*(-(n-1)*L/(4*(n+1)))*vector_boundary_load-vector_particular)==0
    assert s.factor(vector_particular-vector_response_multiplier*TV
           +(n-1)**2*c*w/(4*(n+1)*(n-5)*(n-2)**2)*(L+c*w/((n-5)*M)))==0
    record('vector_particular_and_bound')

    print('PASS:',len(checks),'exact certificate groups.')

def check_critical_shell():
    #!/usr/bin/env python3
    """Exact checks for the critical-shell calculation.

    These checks certify elementary algebra and spectral nonresonance only.
    They do NOT certify the elliptic arguments, the geometric second variation,
    or compactness of arbitrary solution sequences.
    """
    from pathlib import Path
    import json
    import sympy as s

    d, m, n, ell = s.symbols('d m n ell', positive=True, integer=True)
    checks = []
    def check(name, expression):
        value = s.factor(expression)
        assert value == 0, (name, value)
        checks.append({'check': name, 'result': 'PASS'})

    check('scalar cone radial indicial coefficient',
          (-d)*(-d+n-2).subs(n,2*d+2)+d**2)
    check('vector gauge radial indicial coefficient',
          (1-d)*((1-d)+2*d)-(1-d**2))
    check('boundary conformal-gauge spectral identity',
          (d+2)*(d+m)-(d+1)*((2-m)*d+2*m)-d*d*(m-1))
    check('critical logarithmic radial exponent',
          ((4-2*n)+(2*d-2)+(n-1)+1).subs(n,2*d+2))

    check('critical flat Dirichlet radial exponent',
          (-2*d-2)+(2*d+2)-1+1)
    check('conformal normalization factor exponent', (2*d)-(2*d+2-2))

    spectral = []
    for degree, ambient in [(1,4),(2,6),(3,8)]:
        boundary = ambient-1
        target = degree**2*(boundary-1)
        if degree == 1:
            assert target == 1*(1+boundary-2)
            spectral.append({'degree':degree,'dimension':ambient,'target':target,
                             'kernel':'degree-one spherical harmonics; ambient conformal Killing fields'})
        else:
            k = 0
            while (k+1)*(k+1+boundary-2) < target:
                k += 1
            lo, hi = k*(k+boundary-2),(k+1)*(k+1+boundary-2)
            assert lo < target < hi
            spectral.append({'degree':degree,'dimension':ambient,'target':target,
                             'lower_eigenvalue':lo,'upper_eigenvalue':hi,'kernel':'none'})
            checks.append({'check':f'boundary spectral nonresonance n={ambient}', 'result':'PASS'})

    # Check a degree-two tangential special conformal field explicitly.
    x = s.symbols('x0:3')
    b = s.symbols('b0:3')
    r2 = sum(z*z for z in x)
    dot = sum(x[i]*b[i] for i in range(3))
    X = [r2*b[i]-2*dot*x[i] for i in range(3)]
    f = 4*dot
    for i in range(3):
        for j in range(3):
            check(f'critical degree-one pure gauge component ({i},{j})',
                  s.diff(X[j],x[i])+s.diff(X[i],x[j])+(f if i==j else 0))

    # Taylor-tail exponents used at the mass scale.
    tails = []
    for ambient in range(3,9):
        D = (ambient-2)//2
        alpha = 2*D+4-ambient
        assert alpha in (1,2)
        check(f'Taylor-tail scaling n={ambient}',
              2*(D+1)-(2*D+4-ambient)-(ambient-2))
        tails.append({'dimension':ambient,'last_retained_degree':D,
                      'rho_exponent':alpha})

    out={'scope':'symbolic identities and spectral checks, not a full proof verifier',
         'checks':checks, 'spectral_kernel':spectral, 'taylor_tails':tails}
    print(f'PASS: {len(checks)} exact identities/nonresonance checks.')


def check_independent_correctors():
    """Exact independent checks of the manuscript's polynomial Jacobi correctors.

    Run with Python 3 and SymPy.  The harmless factor 2**((n-2)/2)
    is omitted from every spherical-harmonic profile.
    """
    import sympy as s
    n,t,r2,L,a,b,K,c=s.symbols('n t r2 L a b K c', real=True)
    D=1+r2+(t-L)**2

    def J(P,ell):
        """J(P*Phi_ell)/Phi_ell, for Phi_ell = Q_ell D**(-n/2)."""
        return s.factor(-4*r2*s.diff(P,r2,2)-2*(n-1+2*ell)*s.diff(P,r2)-s.diff(P,t,2)
                        +4*n*r2/D*s.diff(P,r2)+2*n*(t-L)/D*s.diff(P,t)
                        +2*n*(ell-1)/D*P)

    def check(name,expr):
        residual=s.factor(expr)
        assert residual==0,(name,residual)
        print(name+': exact identity verified')

    z=t-L
    g=a*(z/2+L)+b*(z*z/3+L*z+L*L+1/(3*(n-2)))
    q0=b/(6*(n-2))
    P=-(n-2)/2*(g+q0*D)
    d=(n-2)*a/4+(n-3)*L*b/6
    check('Normal corrector interior',J(P,2)+n*(n-2)*(a*t+b*t*t)/D)
    check('Normal corrector boundary',-s.diff(P,t).subs(t,0)-d)
    P=-(n-2)/12*(2*t+L)
    check('Cubic corrector interior',J(P,3)+n*(n-2)*t/D)
    check('Cubic corrector boundary',-s.diff(P,t).subs(t,0)-(n-2)/6)
    bv=-(n-3)/(4*(n-2))*z-L/2
    gv=z**3/3+L*z*z/2+(n-1)/(2*(n-2))*z-L**3/6+(n-1)*L/(2*(n-2))
    P=(n-2)/(n+1)*(gv+bv*D)
    check('Vector corrector interior',J(P,1)+(n-2)*t*(2*n*r2/((n+1)*D)-1))
    Xi=D.subs(t,0)-2*(n-1)*(1+L*L)/(n-3)
    check('Vector corrector boundary',-s.diff(P,t).subs(t,0)-(n-3)/(4*(n+1))*Xi)
    P=(D+2)/(2*L)
    check('Positive-L supersolution interior',J(P,2)-2*(n-2)/L)
    check('Positive-L supersolution boundary',-s.diff(P,t).subs(t,0)-1)
    # c represents sqrt(1+K**2); reduce the polynomial using that relation.
    C=(8*K*K+4*n*K*c+8+4*(2*K+n*c)**2/(n-2))/(2*n)
    P=(D-2*(K+c)*t+C)/(2*c)
    expr=s.factor((2*c*D*J(P,2)).subs(L,-K)-4*(n-2)*r2-4*(n-2)*(t-(2*K+n*c)/(n-2))**2)
    num,den=s.fraction(s.cancel(expr))
    check('Negative-L supersolution interior',s.rem(num,s.Poly(c*c-1-K*K,c),c))
    check('Negative-L supersolution boundary',(-s.diff(P,t).subs(t,0)-1).subs(L,-K))

def _independent_algebra():
    """Exact finite-algebra checks independently transcribed from the manuscript.

    Requires Python 3 and SymPy. These checks do not certify the analytic proof.
    """
    import sympy as s
    from math import comb
    v,Z,x,L,M,w,a,b,z=s.symbols('v Z x L M w a b z', real=True)
    A=sum(s.Rational((-1)**j,2*j+1)*v**j for j in range(8))+Z*v**8/17
    B=s.cancel(((1+v)**2*A+v-1)/v)
    H=3*(1+v)**2*B+8*(v-1)
    C=-16*(7*(v-1)**3+44*v*(v-1)-15*v*(1+v)**2*B)
    T=105*v**2+320*v+231
    Xm=2*(v-1)*H+64*v; Ym=8*(v**2+1)*H+128*v*(v-1); Zm=C*H+2048*v*(v-1)**2
    Xp=70*(v**2-1)+2*T; Yp=280*(v**2+1)*(1+v)+4*(v-1)*T; Zp=35*(1+v)*C+64*(v-1)**2*T
    Pm=s.Poly(s.cancel((Xm*Zm-9*Ym**2)/(v**2*(1+v)**4)),v,Z)
    Pp=s.Poly(s.expand(Xp*Zp-9*Yp**2),v,Z)
    def bcoef(p):
        d,e=p.degree_list(); td=p.terms(); vals=[]
        for i in range(d+1):
            for j in range(e+1):
                vals.append(sum(c*s.Rational(comb(i,aa),comb(d,aa))*s.Rational(comb(j,bb),comb(e,bb)) for (aa,bb),c in td if aa<=i and bb<=j))
        return (d,e),len(vals),min(vals)
    for name,p,expected in [('Pm',Pm,((29,3),120,s.Rational(49152,5))),('Pp',Pp,((15,1),32,s.Integer(3599344)))]:
        actual=bcoef(p)
        assert actual==expected,(name,actual,expected)
        print(name,actual)
    for name,p in [('R5',255*v**5-1785*v**4+5041*v**3-5431*v**2+3072),('-R7',-(5*v**7+85*v**6+870*v**5+4150*v**4+11205*v**3-12107*v**2-25136*v-51264))]:
        print(name,bcoef(s.Poly(p,v,Z)))
    # Normal block E0 from the raw/particular formulas.
    for n in [7,8]:
        nu=s.Rational(n-3,2); c0=1+L**2
        I={0:M,1:c0*w/(n-5),2:(M-L*c0*w)/(n-6)}
        J={0:((n-4)*M+L*w)/(n-3),1:w/(n-3)}
        for j in range(3): J[j+2]=I[j]-J[j]
        def integ(poly,tab):
            return sum(cc*tab[k[0]] for k,cc in s.Poly(s.expand(poly),z).terms())
        f=a*(z+L)+b*(z+L)**2
        g=a*(z/2+L)+b*(z**2/3+L*z+L**2+s.Rational(1,3*(n-2)))
        q0=b/(6*(n-2)); d=s.Rational(n-2,4)*a+s.Rational(n-3,6)*L*b
        raw=nu*integ(f**2,J)-integ(s.diff(f,z)**2,I)/4
        bulk=-nu*integ(f*g,J)-n*q0*integ(f,I)
        bd=d*(-g.subs(z,-L)*w/(n-2)-2*(n-1)*q0*c0*w/((n-2)*(n-5)))
        e0=s.simplify(raw+bulk+bd)
        E=s.simplify(s.hessian(e0,(a,b))/2)
        Eg=s.Matrix([[-L*w/8,-w*(2*L**2+1)/15],[-w*(2*L**2+1)/15,2*(7*L**3*w+11*L*w-30*M)/225]]) if n==7 else s.Matrix([[-L*w/8,-5*w*(5*L**2+2)/216],[-5*w*(5*L**2+2)/216,-5*(7*L**3*w-8*L*w+54*M)/1944]])
        assert s.simplify(E-Eg)==s.zeros(2),(n,E-Eg)
        print('E0',n,s.simplify(E-Eg))
        # vector sector Gram inverse target
        al=s.Rational(n-3,4*(n-1)*(n-2))
        G=s.Matrix([[((n+2)*M-L*w)/((n-1)*(n-2)),2*al*J[1],4*al*(J[2]+L*J[1])],
                    [2*al*J[1],al*J[0],2*al*(J[1]+L*J[0])],
                    [4*al*(J[2]+L*J[1]),2*al*(J[1]+L*J[0]),4*al*(J[2]+2*L*J[1]+L**2*J[0])]])
        bv=s.Matrix([c0*w*(n+1)/((n-5)*(n-3)*(n-2)),0,0])
        response=(bv.T*G.inv()*bv)[0]
        target=c0**2*w**2*(n-1)*(n+1)/(M*(n-5)**2*(n-3)**2*(n-2))
        assert s.factor(response-target)==0,(n,response-target)
        print('vector response',n,s.factor(response-target))
    return SimpleNamespace(Pm=Pm, Pp=Pp)

def check_independent_determinants():
    algebra = _independent_algebra()
    """Independent exact endpoint determinants and the n=8 three-trial response."""
    import sympy as s
    Pm = algebra.Pm
    Pp = algebra.Pp
    L,M,w,theta,x,q,Z=s.symbols('L M w theta x q Z', real=True)

    def mat(n):
        E0=s.Matrix([[-L*w/8,-w*(2*L**2+1)/15],[-w*(2*L**2+1)/15,2*(7*L**3*w+11*L*w-30*M)/225]]) if n==7 else s.Matrix([[-L*w/8,-5*w*(5*L**2+2)/216],[-5*w*(5*L**2+2)/216,-5*(7*L**3*w-8*L*w+54*M)/1944]])
        d=s.Matrix([s.Rational(n-2,4),s.Rational(n-3,6)*L])
        E=E0-theta*d*d.T
        DD=s.diag(1,2)
        return -DD*E-E*DD

    def check(name,expr):
        residual=s.factor(expr)
        assert residual==0,(name,residual)
        print(name+': exact identity verified')

    Det7=s.factor(mat(7).det()); Det8=s.factor(mat(8).det())
    c0=1+L**2
    for n,Det in [(7,Det7),(8,Det8)]:
        check(f'n={n} quadratic determinant coefficient',s.Poly(Det,theta).coeff_monomial(theta**2)+((n-2)/s.Integer(4))**2*((n-3)*L/s.Integer(6))**2)
    tp=2*w/(25*L)*(3*c0+1)
    check('n=7, L>0 upper determinant',(Det7.subs(theta,tp)-w*c0/(45*L)*(48*M-37*L/c0)).subs(w,c0**-2))
    # Exact n=7 q parametrization and certificate connection.
    vv=s.symbols('v',real=True)
    A=sum(s.Rational((-1)**j,2*j+1)*vv**j for j in range(8))+Z*vv**8/17
    BB=s.cancel(((1+vv)**2*A+vv-1)/vv)
    HH=3*(1+vv)**2*BB+8*(vv-1)
    MM=q*A.subs(vv,q*q)-q*(1-q*q)/(1+q*q)**2
    sub7={L:(q*q-1)/(2*q),w:16*q**4/(1+q*q)**4,M:MM}
    tminus=(2*w*w/(25*(3*M+L*w))).subs(sub7)
    tplus=16*q**3*(105*q**4+320*q*q+231)/(875*(1+q*q)**5)
    # Convert imported polynomial variables without relying on symbol assumptions.
    pm=Pm.as_expr().subs(dict(zip(Pm.gens,(q*q,Z))))
    pp=Pp.as_expr().subs(dict(zip(Pp.gens,(q*q,Z))))
    check('n=7 lower Bernstein determinant identity',Det7.subs(sub7).subs(theta,tminus)-q**8*pm/(225*(1+q*q)**4*HH.subs(vv,q*q)**2))
    check('n=7 upper Bernstein determinant identity',Det7.subs(sub7).subs(theta,tplus)-q**4*pp/(275625*(1+q*q)**10))
    # n=8 substitutions cancel all square roots automatically.
    c=s.sqrt(1-x*x)
    for sign in [1,-1]:
        sub8={L:sign*x/c,w:c**5,M:(2+sign*3*x-sign*x**3)/3}
        det=s.factor(Det8.subs(sub8))
        if sign==1:
            tl=(2*w*w/(36*(4*M+L*w))).subs(sub8)
            tu=(2*w/(36*L)*(s.Rational(7,3)*(1+L*L)+1)).subs(sub8)
            R5=255*x**5-1785*x**4+5041*x**3-5431*x*x+3072
            check('n=8, L>0 lower determinant',det.subs(theta,tl)-5*(1-x)**2*(1+x)**3*R5/(15552*(3*x*x-9*x+8)**2))
            check('n=8, L>0 upper determinant',det.subs(theta,tu)-25*(1-x)**2*(1+x)**3*(7*x*x-7*x+12)/(972*x))
        else:
            # Verify the improved response directly from its stated Gram data.
            n=8; al0=s.Rational(1,2*(n-1)*(n-2)); al1=s.Rational(n-3,4*n*(n-1)*(n-2)); alm=s.Rational(1,(n-5)*(n-2))
            I1=(1+L*L)*w/(n-5); I2=(M-L*(1+L*L)*w)/(n-6)
            J0=((n-4)*M+L*w)/(n-3); J1=w/(n-3); J2=M-J0
            T1=J1+L*J0; T2=J2+2*L*J1+L*L*J0
            G=s.Matrix([[2*n*al1*J0,2*n*al1*T1,2*n*al0*M],[2*n*al1*T1,2*n*al1*T2+al0*M,4*(n-2)*al0*(I1+L*M)-4*n*al1*T1],[2*n*al0*M,4*(n-2)*al0*(I1+L*M)-4*n*al1*T1,4*(n-2)*alm*(I2+M)-4*n*al0*M+2*L*alm*(1+L*L)*w]])
            bd=s.Matrix([al0*w,0,alm*(1+L*L)*w])
            response=s.factor(s.Rational(4*(n-1),n-2)*(bd.T*G.inv()*bd)[0])
            Q3=55*x**3+270*x*x+521*x+378
            tl=(1-x)**2*(1+x)**3*(165*x**3+645*x*x+1028*x+646)/(54*Q3)
            check('n=8 improved three-trial response',response.subs(sub8)-tl)
            tu=(1-x*x)**2*(x*x+20*x+47)/216
            R7=5*x**7+85*x**6+870*x**5+4150*x**4+11205*x**3-12107*x*x-25136*x-51264
            check('n=8, L<0 lower determinant',det.subs(theta,tl)-5*(1-x)**3*(1+x)**2*(24200*x**4+161315*x**3+438445*x*x+579997*x+309771)/(324*Q3**2))
            check('n=8, L<0 upper determinant',det.subs(theta,tu)-5*(1-x)**3*(1+x)**2*(-R7)/746496)
    # n=7, L>0 lower endpoint: match the displayed positive decomposition.
    X=s.symbols('X',real=True)
    Q2=L**3*(135*L*L-50*L+5)+L*(265*L*L-18*L+135)+11
    Q1=L**5*(1215*L*L-900*L+200)+L**3*(3445*L*L-1224*L+150)+L*(3095*L*L-126*L+1063)+198
    Q0=L**7*(3645*L*L-4050*L+1200)+L**5*(13380*L*L-9558*L+1800)+L**3*(16470*L*L-6075*L+600)+L*(9012*L*L-476*L+2277)+891
    poly=540*L*c0**4*X**3+9*c0*c0*Q2*X*X+s.Rational(3,4)*c0*Q1*X+Q0/16
    lower=s.factor(Det7.subs(theta,2*w*w/(25*(3*M+L*w))).subs(w,c0**-2).subs(M,s.Rational(3,4)+X))
    ratio=s.factor(lower/poly)
    expected=16/(225*(1+L*L)**2*(12*L**4*X+9*L**4+24*L*L*X+18*L*L+4*L+12*X+9)**2)
    # The remaining prefactor is explicitly positive for L>0, X>=0.
    print('n=7 positive-L lower determinant/decomposition ratio:',ratio)
    check('n=7 positive-L lower determinant decomposition',ratio-expected)
    for aa,bb,cc in [(135,-50,5),(265,-18,135),(1215,-900,200),(3445,-1224,150),(3095,-126,1063),(3645,-4050,1200),(13380,-9558,1800),(16470,-6075,600),(9012,-476,2277)]:
        assert aa>0 and bb*bb-4*aa*cc<0,(aa,bb,cc)
    print('All positive-L quadratic discriminants: verified negative')

def check_scalar_flat_independent():
    """Independent checks of polynomial reconstruction, kernel compatibility and matrices."""
    import sympy as s
    from pathlib import Path
    contractions = scalar_flat.contractions
    lap = scalar_flat.lap
    gram = scalar_flat.gram
    modules = scalar_flat.modules
    module_indices = scalar_flat.module_indices
    source_part = scalar_flat.source_part
    build = scalar_flat_shape.build
    tensor = scalar_flat_shape.tensor
    angular_gram = scalar_flat_shape.angular_gram
    vectors = scalar_flat_vector_tensor.vectors
    from math import comb,factorial
    import json
    R=s.Rational

    def Hdim(m,l):
     return 0 if l<0 else comb(m+l-1,l)-(comb(m+l-3,l-2) if l>=2 else 0)
    def Vdim(m,l):return m*Hdim(m,l)-Hdim(m,l+1)-Hdim(m,l-1)
    def Tdim(m,l):return s.Rational(m*(m-3)*(l+m-1)*(l-1)*(2*l+m-2)*factorial(l+m-4),2*factorial(m-2)*factorial(l+1))

    def count_check():
     for m in range(4,23):
      for r in range(0,11):
       total=0
       for l in range(r+3):
        if (r-l+2)%2:continue
        k=(r-l+2)//2
        mult=int(l>=2 and k>=0)+int(l>=1 and k>=1)+int(k>=2)
        total+=mult*Hdim(m,l)
       for l in range(1,r+2):
        if (r-l+1)%2:continue
        k=(r-l+1)//2
        mult=int(l>=2 and k>=0)+int(k>=1)
        total+=mult*Vdim(m,l)
       for l in range(2,r+1):
        if (r-l)%2==0:total+=Tdim(m,l)
       expected=(m*(m+1)//2-1)*comb(m+r-1,r)
       assert total==expected,(m,r,total,expected)
     print('PASS: full trace-free symmetric polynomial dimensions, m=4..22, r=0..10',flush=True)

    def poly_check():
     m=4;n=m+1;x=s.symbols('x0:'+str(m));ss=sum(y*y for y in x);xx=s.Matrix(x)
     for l in range(0,5):
      H=s.expand((x[0]+s.I*x[1])**l).as_real_imag()[0] if False else s.expand(sum(s.binomial(l,j)*(-1)**(j//2)*x[0]**(l-j)*x[1]**j for j in range(0,l+1,2)))
      dh=s.Matrix([s.diff(H,y) for y in x]); hh=s.hessian(H,x)
      for k in range(0,4):
       bases=[]
       if l>=2:bases.append((1,0,0,0))
       if k>=1 and l>=1:bases.append((0,1,-R(2*l,m),0))
       if k>=2:bases.append((0,0,-R(1,m),1))
       for aa in bases:
        a=s.Matrix(aa)
        terms=[hh,xx*dh.T+dh*xx.T,H*s.eye(m),H*xx*xx.T]
        pw=[k,k-1,k-1,k-2]
        h=s.zeros(m)
        for c,b,e in zip(aa,terms,pw):
         if c:h+=c*ss**e*b
        h=h.applyfunc(s.expand)
        assert s.expand(s.trace(h))==0
        bx,by,dx,dy,dd=contractions(n,l,k,a)
        def term(c,p,t):return s.zeros(*t.shape) if not c else c*ss**p*t
        hx=term(bx,k,dh)+term(by,k-1,H*xx)
        div=term(dx,k-1,dh)+term(dy,k-2,H*xx)
        actualdiv=s.Matrix([sum(s.diff(h[i,j],x[i]) for i in range(m)) for j in range(m)])
        assert (h*xx-hx).applyfunc(s.expand)==s.zeros(m,1)
        assert (actualdiv-div).applyfunc(s.expand)==s.zeros(m,1)
        actualdd=sum(s.diff(actualdiv[i],x[i]) for i in range(m))
        assert s.expand(actualdd-(dd*ss**(k-2)*H if dd else 0))==0
        la=lap(n,l,k,a);expected=s.zeros(m)
        for c,b,e in zip(la,terms,[k-1,k-2,k-2,k-3]):
         if c:expected+=c*ss**e*b
        actual=h.applyfunc(lambda f:sum(s.diff(f,y,2) for y in x))
        assert (actual-expected).applyfunc(s.cancel)==s.zeros(m)
     print('PASS: Cartesian scalar-generator trace, x-contraction, divergence, double divergence and Laplacian',flush=True)
     # Tangential divergence-free harmonic vectors built with a rotation of a disjoint harmonic polynomial.
     for l in range(1,5):
      P=sum(s.binomial(l-1,j)*(-1)**(j//2)*x[2]**(l-1-j)*x[3]**j for j in range(0,l,2))
      V=s.Matrix([-x[1]*P,x[0]*P,0,0]);A=V.jacobian(x);A=A+A.T;C=xx*V.T+V*xx.T
      assert s.expand((xx.T*V)[0])==0
      assert sum(s.diff(V[i],x[i]) for i in range(m))==0
      for k in range(3):
       for a,b in ([(1,0)] if l>=2 else [])+([(0,1)] if k>=1 else []):
        h=(a*ss**k*A+(b*ss**(k-1)*C if b else s.zeros(m))).applyfunc(s.expand)
        cx=(l-1)*a+b;dx=2*k*(l-1)*a+(m+l+2*k-1)*b
        assert (h*xx-cx*ss**k*V).applyfunc(s.expand)==s.zeros(m,1)
        div=s.Matrix([sum(s.diff(h[i,j],x[i]) for i in range(m)) for j in range(m)])
        assert (div-(dx*ss**(k-1)*V if dx else s.zeros(m,1))).applyfunc(s.expand)==s.zeros(m,1)
     print('PASS: Cartesian vector-generator contraction and divergence',flush=True)

    def compat_check():
     # Green identity makes the polynomial boundary defect orthogonal to the ball kernel.
     # ell=1: translation mode. ell=0: scale mode with zeta_n= (1-s)/(1+s).
     # Up to an irrelevant fixed positive constant, one beta moment per D^a defect.
     def beta(a,b):return s.gamma(a)*s.gamma(b)/s.gamma(a+b)
     for n in range(7,23):
      for l in [0,1]:
       inds=module_indices(n,l,True if n>=16 else False)
       for k,p,aa in inds:
        F,G,V,B=source_part(n,l,k,p,aa)
        x=R(n-1,2)+l
        total=s.S(0)
        for a,c in B.items():
         v=beta(x,n-a-x)
         if l==0:v=2*v-beta(x,n-a-1-x)
         total+=c*v
        assert s.simplify(total)==0,(n,l,k,p,aa,total)
     print('PASS: exact translation/scale-kernel compatibility of every ell=0,1 source',flush=True)

    def congruence_check():
     n=15;m=n-1
     inds,E,P,*_=build(n,'vanish',5)
     full,EF,PF=modules(n,2,False)
     T=s.zeros(len(full),len(inds))
     for j,(k,p) in enumerate(inds):
      v=tensor(n,k)
      # H=Q_A: Hess(H)=2A and x grad(H)+grad(H)x=2(xAx+Ax x).
      # Reconstruct in trace-free scalar bases a=(1,0,0,0), b=(0,1,-4/m,0), e=(0,0,-1/m,1).
      abcd=[v[0]/2,v[1]/2,v[2],v[3]]
      if k>=0:T[full.index((k,p,(1,0,0,0))),j]=abcd[0]
      if k>=1:T[full.index((k,p,(0,1,-R(4,m),0))),j]=abcd[1]
      if k>=2:T[full.index((k,p,(0,0,-R(1,m),1))),j]=abcd[3]
      assert -R(4,m)*abcd[1]-abcd[3]/m==abcd[2]
     qa=R(2,m*(m+2))
     assert qa*T.T*EF*T==E
     assert qa*T.T*PF*T==P
     print('PASS: independent full-module engine agrees exactly with TT nine-jet block by congruence',flush=True)


    def sphere_mean(poly,x):
     ans=s.S(0);m=len(x)
     for powers,c in s.Poly(s.expand(poly),*x).terms():
      if any(j%2 for j in powers):continue
      a=[j//2 for j in powers]
      ans+=c*s.prod(s.rf(R(1,2),j) for j in a)/s.rf(R(m,2),sum(a))
     return s.factor(ans)

    def gram_check():
     m=4;n=m+1;x=s.symbols('x0:'+str(m));xx=s.Matrix(x)
     for l in range(5):
      H=sum(s.binomial(l,j)*(-1)**(j//2)*x[0]**(l-j)*x[1]**j for j in range(0,l+1,2))
      dh=s.Matrix([s.diff(H,z) for z in x]);hh=s.hessian(H,x)
      gen=[hh,xx*dh.T+dh*xx.T,H*s.eye(m),H*xx*xx.T];hn=sphere_mean(H**2,x)
      expected=gram(n,l)
      for i in range(4):
       for j in range(i,4):
        actual=sphere_mean(sum(gen[i][a,b]*gen[j][a,b] for a in range(m) for b in range(m)),x)/hn
        assert actual==expected[i,j],(l,i,j,actual,expected[i,j])
     for l in range(1,5):
      H=sum(s.binomial(l-1,j)*(-1)**(j//2)*x[2]**(l-1-j)*x[3]**j for j in range(0,l,2))
      V=s.Matrix([-x[1]*H,x[0]*H,0,0]);Vn=sphere_mean(V.dot(V),x)
      A=V.jacobian(x);A=A+A.T;B=xx*V.T+V*xx.T
      gen=[A,B];expected=s.Matrix([[2*(l-1)*(m+2*l-2),2*(l-1)],[2*(l-1),2]])
      for i in range(2):
       for j in range(i,2):
        actual=sphere_mean(sum(gen[i][a,b]*gen[j][a,b] for a in range(m) for b in range(m)),x)/Vn
        assert actual==expected[i,j],(l,i,j,actual,expected[i,j])
     print('PASS: scalar/vector Gram matrices by independent exact Cartesian sphere moments',flush=True)

    for check in (gram_check,count_check,poly_check,compat_check,congruence_check):
        check()


def check_minimal_independent():
    """Independent mathematical regression checks for the minimal extension.
    Cartesian derivatives are constructed independently of the scalar module source
    formulas. Hypergeometric boundary limits independently check the hemisphere
    response. These tests are not a formal verification of the whole PDE proof.
    """
    from pathlib import Path
    import sys
    import sympy as sp
    import mpmath as mp
    T = minimal.T
    neumann_eigen_response = minimal.neumann_eigen_response
    harmonic_response = minimal.harmonic_response
    harmonic_response_even = minimal.harmonic_response_even
    elem = minimal.elem
    source_part = minimal.source_part
    first_sources = minimal_translation.first_sources
    trace_entry = minimal_translation.trace_entry
    R=sp.Rational

    def check_sources():
        n=5;m=n-1;x=sp.symbols('x0:'+str(m));t,D=sp.symbols('t D');s=sum(xx*xx for xx in x)
        A=sp.diag(1,-1,*([0]*(m-2)));v=A*sp.Matrix(x);Q=(sp.Matrix(x).T*v)[0]
        H1=[v[a] for a in range(m)];H3=[x[a]*Q-R(2,m+2)*s*v[a] for a in range(m)]
        def source_factor(h):
            div=sp.Matrix([sum(sp.diff(h[i,j],x[i]) for i in range(m)) for j in range(m)])
            dd=sum(sp.diff(div[j],x[j]) for j in range(m));xx=sp.Matrix(x)
            return sp.expand(n*(n-2)*(xx.T*h*xx)[0]-(n-2)*D*(xx.T*div)[0]+D*D*R(n-2,4*m)*dd)
        bases=[(0,(1,0,0,0)),(1,(1,0,0,0)),(1,(0,1,-R(4,m),0)),
               (2,(0,0,-R(1,m),1)),(2,(1,R(2,3),-R(8,3*m),0))]
        for k,aa in bases:
          for p in [0,1,3]:
            a,b,c,e=aa
            h=sp.Matrix(m,m,lambda i,j:sp.expand(t**p*(2*a*s**k*A[i,j]+2*b*s**(k-1)*(x[i]*v[j]+x[j]*v[i])+c*s**(k-1)*Q*(1 if i==j else 0)+e*s**(k-2)*Q*x[i]*x[j])))
            assert sp.simplify(sp.trace(h))==0
            f1,f3=first_sources(n,k,p,tuple(aa))
            F1=sum(co*D**ij[0]*t**ij[1] for ij,co in f1)
            F3=sum(co*D**ij[0]*t**ij[1] for ij,co in f3)
            for a0 in range(m):
              true=source_factor(h.diff(x[a0]))
              pred=F1*H1[a0]+F3*H3[a0]
              assert sp.expand((true-pred).subs(D,1+s+t*t))==0,(k,p,aa,a0)
        print('PASS: independently differentiated full (not TT-only) first scalar sources and ell=1,3 decomposition.',flush=True)

    def check_operator():
        # A polynomial in two distinguished tangential variables and transverse
        # radial s encodes the full dimension via the radial Laplacian identity.
        D,t=sp.symbols('D t',positive=True)
        for n in [8,15,21]:
          for l in [0,1,2,3]:
           for a,b in [(0,0),(1,0),(0,1),(1,2),(2,3)]:
            # Independent differential operator acting on H_l(x) f(s,t).
            ss=sp.Symbol('s',nonnegative=True);dd=1+ss+t*t
            f=dd**(a-R(n,2))*t**b
            lap=4*ss*sp.diff(f,ss,2)+2*(n-1+2*l)*sp.diff(f,ss)+sp.diff(f,t,2)
            actual=sp.simplify((-lap-n*(n+2)/dd**2*f)*dd**(R(n,2)+1))
            predicted=sum(c*dd**i*t**j for (i,j),c in T(n,l,a,b).items())
            assert sp.simplify(actual-predicted)==0,(n,l,a,b)
            # At the plane dD/dt=0, so the defect comes only from the odd t term.
        print('PASS: independent minimal Jacobi polynomial operator identity in dimensions 8, 15, 21.',flush=True)

    def check_spectral():
        mp.mp.dps=90
        for n in [8,15,21,24]:
          for L in [2,3,6]:
            a=mp.mpf(L-1)/2;b=mp.mpf(L+n)/2;c=mp.mpf(L)+mp.mpf(n)/2
            v0=mp.gamma(c)*mp.gamma(mp.mpf('.5'))/(mp.gamma(c-a)*mp.gamma(c-b))
            hh=mp.mpf('1e-28');th=mp.pi/2-hh
            v1=mp.sin(th)**L*mp.hyp2f1(a,b,c,mp.sin(th)**2)
            response=v0/((v0-v1)/hh)
            exact=mp.mpf(str(sp.N(neumann_eigen_response(n,L),85)))
            assert abs(response/exact-1)<mp.mpf('1e-23')
        for n,l,a,b in [(8,2,0,0),(10,2,0,1),(14,2,2,2),(14,3,1,1),(14,0,1,1),(14,1,1,1)]:
            assert sp.simplify(harmonic_response(n,l,a,b)-harmonic_response_even(n,l,a,b))==0
        print('PASS: independent hypergeometric Neumann trace limits and exact partial-fraction/Gosper response agreement.',flush=True)

    def check_gauge_and_translation():
        for n in [8,13,14,15,21]:
          for l in [2,3,4]:
            ix=(0,0,(1,0,0,0))
            if 2*(l-2)+2<n:assert sp.simplify(elem(n,l,ix,ix))==0
          for p in [1,2,3]:
           if 2*p+2<n:
            ix=(0,p,(1,0,0,0));assert sp.simplify(trace_entry(n,ix,ix))==0
        print('PASS: pure tangential coordinate directions have zero corrected energy; normal-only jets have zero translation Hessian.',flush=True)

    def check_endpoint_compatibility():
        import json
        solve_polynomial = minimal.solve_polynomial
        moment = minimal.moment
        count=0
        for n in [15,21]:
          # Check every degree-two scalar generator at these dimensions,
          # including the terms in the former two candidate profiles.
          for k,p,aa in scalar_flat.module_indices(n,2,n==21):
            F1,F3=first_sources(n,k,p,tuple(map(sp.Rational,aa)))
            if not F1:continue
            G=solve_polynomial(n,1,F1)
            val=-sum(c*moment(n,2,0,2-a,True) for (a,b),c in G.items() if b==1)
            assert sp.simplify(val)==0,(n,k,p,val)
            count+=1
        print('PASS:',count,'endpoint derivative ell=1 sources satisfy exact Neumann compatibility.',flush=True)

    check_sources();check_operator();check_spectral();check_gauge_and_translation();check_endpoint_compatibility()


def check_minimal_kernel():
    """Exact beta-moment check for all low-harmonic Neumann compatibility data."""
    from pathlib import Path
    import sys
    sp = minimal.sp
    lru_cache = minimal.lru_cache
    defaultdict = minimal.defaultdict
    R = minimal.R
    moment = minimal.moment
    T = minimal.T
    solve_polynomial = minimal.solve_polynomial
    source_part = minimal.source_part
    neumann_eigen_response = minimal.neumann_eigen_response
    spectral_rational_even = minimal.spectral_rational_even
    harmonic_response_even = minimal.harmonic_response_even
    harmonic_response = minimal.harmonic_response
    integrate_Dt = minimal.integrate_Dt
    elem = minimal.elem
    modules = minimal.modules
    module_indices = scalar_flat.module_indices
    count=0
    for n in range(5,22):
     for l in [0,1]:
      for k,p,aa in module_indices(n,l,False):
       F,G,V,B=source_part(n,l,k,p,aa)
       val=sum(c*(2*moment(n,0,0,2-a,True)-moment(n,0,0,1-a,True)) if l==0 else c*moment(n,2,0,2-a,True) for a,c in B.items())
       assert sp.simplify(val)==0,(n,l,k,p,aa,val)
       count+=1
    print('PASS:',count,'minimal ell=0,1 boundary defects are exactly orthogonal to the excluded Jacobi modes.')

# Complete ordinary matrices. These lists enumerate degrees, not stored data.
def vector_indices(n, ell, umbilic):
    degree = (n-3)//2
    out = []
    for k in range((degree-ell+1)//2+1):
        r = ell-1+2*k
        bases = [(1,0)] if ell >= 2 else []
        if k >= 1:
            bases.append((0,1))
        for p in range(1,degree-r+1):
            if not (umbilic and p == 1):
                out.extend((k,p,a) for a in bases)
        if k >= 1 and ell >= 2 and r <= degree:
            out.append((k,0,(1,-(ell-1))))
    return sorted(out,key=lambda a:(ell-1+2*a[0]+a[1],a[0],a[1],a[2]))


def tensor_indices(n, ell, umbilic):
    degree = (n-3)//2
    out = [(k,p) for k in range((degree-ell)//2+1)
           for p in range(degree-ell-2*k+1) if not umbilic or p != 1]
    return sorted(out,key=lambda a:(ell+2*a[0]+a[1],a[0]))


def endpoint_blocks(equation):
    """Every ordinary block in the asserted theorem ranges.

    The critical logarithmic degree is not an ordinary matrix: it is handled
    by the analytic gauge argument, with separate finite identity checks.
    """
    upper = 21 if equation == 'scalar_flat' else 20
    for umbilic, dimensions in [(False,range(5,15)), (True,range(5,upper+1))]:
        for n in dimensions:
            for kind,index_fn,start in [('S',scalar_flat.module_indices,0),
                                        ('V',vector_indices,1),('T',tensor_indices,2)]:
                for ell in range(start,(n-3)//2+2):
                    indices = index_fn(n,ell,umbilic)
                    if indices:
                        yield n,umbilic,kind,ell,indices


def matrix_digest(matrix):
    rows = [[str(v) for v in row] for row in matrix.tolist()]
    canonical = json.dumps(rows,separators=(',',':')).encode('ascii')
    return hashlib.sha256(canonical).hexdigest()


def verify_endpoint(equation, quick=False, compare=None):
    """Reconstruct, check all entries, and certify signs; no saved inputs.

    compare is an optional development callback. It is not used by the
    command-line verifier and is not needed for any sign decision.
    """
    scalar = scalar_flat if equation == 'scalar_flat' else minimal
    other = scalar_flat_vector_tensor if equation == 'scalar_flat' else minimal_vector_tensor
    engine = {'S':scalar.modules,'V':other.vectors,'T':other.tensors}
    blocks = list(endpoint_blocks(equation))
    expected_count = 302 if equation == 'scalar_flat' else 276
    assert len(blocks) == expected_count, (equation,len(blocks),expected_count)
    if quick:
        selected = {(8,False,'S',2),(10,False,'V',2),(10,False,'T',2)}
        blocks = [b for b in blocks if b[:4] in selected]
        assert len(blocks) == len(selected)
    results = []
    x = sp.Symbol('x')
    for n,umbilic,kind,ell,indices in blocks:
        name = f'{"umbilic" if umbilic else "general"}_n{n}_{kind}{ell}'
        actual,E,P = engine[kind](n,ell,umbilic)
        assert actual == indices, (name,'complete basis')
        assert E == E.T and P == P.T, (name,'symmetry')
        offset = {'S':ell-2,'V':ell-1,'T':ell}[kind]
        D = sp.diag(*[offset+2*i[0]+i[1] for i in indices])
        assert P == -(D*E+E*D), (name,'energy-to-scale identity')
        if equation == 'scalar_flat':
            # Old U=2^beta/D^beta; current U=1/D^beta. All three pieces
            # Q, the particular pairing and the boundary response scale alike.
            factor=sp.Rational(1,2**(n-2))
            assert factor*2**(n-2)==1, (name,'physical-to-normalized factor')
        if equation == 'scalar_flat':
            assert all(v.is_Rational for v in P), (name,'rational entries')
            L,Q = P.LDLdecomposition(hermitian=False)
            assert L*Q*L.T == P, (name,'exact LDL identity')
            pivots = [Q[i,i] for i in range(P.rows)]
            assert all(v > 0 for v in pivots), (name,'positive pivots')
            evidence = {'pivots':[str(v) for v in pivots]}
        else:
            coefficients = []
            for row in P.tolist():
                coefficient_row = []
                for value in row:
                    polynomial = sp.Poly(sp.cancel(value.subs(sp.pi,1/x)),x,domain=sp.QQ)
                    co = [str(polynomial.nth(k)) for k in range(max(0,polynomial.degree())+1)]
                    assert sp.cancel(value-sum(sp.Rational(c)*sp.pi**(-k) for k,c in enumerate(co))) == 0
                    coefficient_row.append(co)
                coefficients.append(coefficient_row)
            pivots,_ = intervals.certify_ldl(coefficients)
            assert all(v.sign() == 1 for v in pivots), (name,'positive interval pivots')
            evidence = {'precision_bits':intervals.BITS,
                        'pivot_intervals':[v.pair() for v in pivots]}
        if compare is not None:
            compare(equation,n,umbilic,kind,ell,indices,E,P)
        results.append({'name':name,'size':len(indices),'E_sha256':matrix_digest(E),
                        'P_sha256':matrix_digest(P),
                         'bubble_leading_coefficient_squared':str(1 if equation=='scalar_flat' else 2**(n-2)),
                         'boundary_mean_curvature':2 if equation=='scalar_flat' else 0,**evidence})
        print('PASS reconstructed',equation,name,'size',len(indices),flush=True)
    assert len(results) == (3 if quick else expected_count)
    return {'matrices':len(results),'enumerated_theorem_matrices':expected_count,'blocks':results}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('mode',choices=['full','quick','endpoints'],nargs='?',default='full')
    parser.add_argument('--equation',choices=['scalar_flat','minimal'],help='restrict endpoints mode')
    parser.add_argument('--output',type=Path,default=Path('verification_results.json'),
                        help='execution record; never read as an input')
    args = parser.parse_args()
    if args.equation and args.mode != 'endpoints':
        parser.error('--equation applies only to endpoints mode')
    checks = [
        ('partI_normalization',check_partI_normalization),
        ('normalization',check_normalization),
        ('mass_identities',check_mass_identities),
        ('differential_identities',check_differential_identities),
        ('finite_angle_blocks',check_finite_angle_blocks),
        ('critical_shell',check_critical_shell),
        ('independent_correctors',check_independent_correctors),
        ('independent_determinants',check_independent_determinants),
        ('scalar_flat_independent',check_scalar_flat_independent),
        ('minimal_independent',check_minimal_independent),
        ('minimal_kernel',check_minimal_kernel),
    ] if args.mode != 'endpoints' else []
    for equation in ['scalar_flat','minimal']:
        if args.equation is None or args.equation == equation:
            checks.append((equation+'_matrices',lambda equation=equation:verify_endpoint(equation,args.mode=='quick')))
    import mpmath as mp
    record = {'status':'RUNNING','mode':args.mode,'equation':args.equation,
              'python':sys.version.split()[0], 'sympy':sp.__version__,
              'mpmath':mp.__version__, 'assertions_enabled':__debug__,
              'script_sha256':hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
              'groups':[],
              'scope':'Finite identities and ordinary matrices; analytic arguments remain in the manuscript.'}
    args.output.parent.mkdir(parents=True,exist_ok=True)

    def write_record():
        args.output.write_text(json.dumps(record,indent=2)+'\n',encoding='utf-8')

    # Write RUNNING immediately, so a stale success record cannot describe
    # an interrupted or failed execution.
    write_record()
    for name,check in checks:
        record['active_group']=name
        write_record()
        print('RUN',name,flush=True)
        start=time.monotonic()
        try:
            result=check()
        except (Exception, KeyboardInterrupt) as error:
            record['status']='INTERRUPTED' if isinstance(error, KeyboardInterrupt) else 'FAIL'
            record['groups'].append({'name':name,'seconds':round(time.monotonic()-start,2),
                                     'status':record['status'],
                                     'error_type':type(error).__name__,'error':str(error)})
            write_record()
            raise
        record['groups'].append({'name':name,'seconds':round(time.monotonic()-start,2),
                                 'status':'PASS','result':result})
        record.pop('active_group',None)
        write_record()
        print('PASS group',name,flush=True)
    record['status']='PASS'
    write_record()
    print('ALL',len(checks),'GROUPS PASSED.',flush=True)
    print('Execution record:',args.output,flush=True)


if __name__ == '__main__':
    main()

